The Bayesian Bridge

We propose the Bayesian bridge estimator for regularized regression and classification. Two key mixture representations for the Bayesian bridge model are developed: (1) a scale mixture of normals with respect to an alpha-stable random variable; and (2) a mixture of Bartlett--Fejer kernels (or triangle densities) with respect to a two-component mixture of gamma random variables. Both lead to MCMC methods for posterior simulation, and these methods turn out to have complementary domains of maximum efficiency. The first representation is a well known result due to West (1987), and is the better choice for collinear design matrices. The second representation is new, and is more efficient for orthogonal problems, largely because it avoids the need to deal with exponentially tilted stable random variables. It also provides insight into the multimodality of the joint posterior distribution, a feature of the bridge model that is notably absent under ridge or lasso-type priors. We prove a theorem that extends this representation to a wider class of densities representable as scale mixtures of betas, and provide an explicit inversion formula for the mixing distribution. The connections with slice sampling and scale mixtures of normals are explored. On the practical side, we find that the Bayesian bridge model outperforms its classical cousin in estimation and prediction across a variety of data sets, both simulated and real. We also show that the MCMC for fitting the bridge model exhibits excellent mixing properties, particularly for the global scale parameter. This makes for a favorable contrast with analogous MCMC algorithms for other sparse Bayesian models. All methods described in this paper are implemented in the R package BayesBridge. An extensive set of simulation results are provided in two supplemental files.

==> graphs/alphapics/BayesBridge/R/BridgeEM.R <==
bridge.EM.R = function(y, X, alpha, ratio=1.0, lambda.max=1e9*ratio, tol=1e-9, max.iter=30){
    X <- as.matrix(X)
    xx <- t(X)%*%X
    xy <- t(X)%*%y
    ixx <- chol2inv(chol(xx))

    p <- ncol(X)

    bhat <- drop(ixx%*%xy)
    Beta = bhat

    diff = 1

    # tau = (Nu)^{-1/alpha}
    sigma = 1;
    tau = ratio;

    iter = 0

    while(diff > tol && iter < max.iter)
    {
        # YHat = X %*% Beta
        # sigma = sqrt(sum( (Y-YHat)^2 )/(n-p))
        # sigma=1
        # EXPECTATION STEP
        Lambda = pmin( alpha*(tau^(2-alpha)) * abs(Beta)^(alpha-2), lambda.max)
        #OmegaInv = as.numeric((d+1)/(d*sigma^2+(Y-YHat)^2))
        # H = solve((1/tau^2)*diag(as.numeric(Lambda))+t(X) %*% X) %*% t(X)
        # BetaNew = H %*% y
        BetaNew = solve((1/tau^2)*diag(as.numeric(Lambda))+t(X) %*% X, xy);
        # S = X %*% H
        diff = sum(abs(Beta - BetaNew))
        Beta = BetaNew
        # print(Beta);
        #Nu = (b.nu + sum(abs(Beta)/sigma))/(p + a.nu - 1)
        iter = iter + 1;
    }

    Beta = drop(Beta)
}


==> graphs/alphapics/BayesBridge/R/BridgeNMix.R <==
## Bridge regression using mixture of normals representation.

##############source("BridgeTMix.R") ## For draw.tau, draw.sig, etc.

bridge.nmix.R <- function(y, X, nsamp, alpha=0.5, sig2.shape=0.0, sig2.scale=0.0, nu.shape=2.0, nu.rate=2.0,
                          burn=100, sig2=0.0, tau=0.0, verbose=500,
                          beta.true=NULL, lambda.true=NULL)
{
  require("copula");

  ## Set up.
  X <- as.matrix(X)
  xx <- t(X)%*%X
  xy <- t(X)%*%y
  ixx <- chol2inv(chol(xx))

  known.sig2 = sig2 > 0
  known.tau  = tau > 0
  known.alpha = alpha > 0
  known.beta = !is.null(beta.true)
  known.lambda = !is.null(lambda.true)

  p = ncol(X)
  n = length(y)

  ## Initialize.
  bhat <- drop(ixx%*%xy)
  beta <- rep(1,p)
  beta = bhat
  lambda = rep(1, p);
  
  if (sig2 <= 0) sig2 = (1/length(y))*sum((y-X%*%bhat)^2)
  if (tau  <= 0) tau  = 1;
  if (alpha<= 0) alpha = 0.5;

  if (known.beta) beta = beta.true
  if (known.lambda) lambda = lambda.true
  
  output <- list(lambda = matrix(nrow=nsamp, ncol=length(beta)),
                 beta   = matrix(nrow=nsamp, ncol=length(beta)),
                 sig2   = rep(0, nsamp),
                 tau    = rep(0, nsamp),
                 alpha  = rep(0, nsamp)
                 )

  colnames(output$beta) = colnames(X);

  start.time = proc.time();
  
  ## GIBBS
  for( i in 1:(nsamp+burn))
    {
      if( i%%verbose==0 ) cat("iteration ", i, "\n")
      if( i==(burn+1) ) ess.time = proc.time();
      
      ## tau -- marginalized draw.
      if (!known.tau) tau = draw.tau(beta, alpha, nu.shape, nu.rate)
      ## cat("tau:", tau, "\n");
      
      ## sig2
      if (!known.sig2) sig2 = draw.sig2(beta, X, y, sig2.shape, sig2.scale)

      ## lambda
      if (!known.lambda) {
        for(j in 1:p)
          lambda[j] = 2 * retstable(0.5 * alpha, 1.0, beta[j]^2 / tau^2, method="LD");
      }

      ## beta
      if (!known.beta) {
        VInv = (xx + diag(lambda * sig2 / tau^2, p));
        V = solve(VInv);
        U = chol(V) * sqrt(sig2);
        m = V %*% xy;
        beta = drop(m + t(U) %*% rnorm(p))
      }
      
      ## alpha
      if (!known.alpha) alpha = draw.alpha(alpha, beta, tau);
      ## cat("alpha:", alpha, "\n");
      
      if(i > burn)
        {
          output$beta[i-burn,]   = beta
          output$lambda[i-burn,] = lambda
          output$sig2[i-burn]    = sig2
          output$tau[i-burn]     = tau
          output$alpha[i-burn]   = alpha
        }
    }

  end.time = proc.time();
  output$runtime = (end.time - start.time)[1];

  output
}

################################################################################
                                   ## TEST ##
################################################################################

if (FALSE) {

  ## ##############source("BridgeByStable.R")
  ## ##############source("bridge2-MCMC.R")
  ## ##############source("Bridge.R")
  library("copula")
  library("coda")
  library("BayesBridge")
  library("chemometrics")
  
  ## data(diabetes)
  load("~/RPackage/BayesBridge/Code/C/diabetes.RData");
  lm1 = lm(y ~ x, data=diabetes);
  X = model.matrix(y ~ x, data=diabetes);
  y = diabetes$y

  data("NIR", package="chemometrics")
  y = NIR$yGlcEtOH[,1]
  X = cbind(1.0, NIR$xNIR);
  X = as.matrix(X);

  data("BostonHousing", package="mlbench")
  y = BostonHousing$medv
  X = model.matrix(medv ~ ., data=BostonHousing);

  nsamp = 4000;
  burn = 0

  ## sig2 = mean(lm1$res^2);
  sig2 = mean((y-PPM(X) %*% y)^2);
  tau = 100.0
  
  bridge.tri = bridge.reg.know.sig2(y, X, nsamp=nsamp, burn=burn, alpha=0.5, sig2=sig2, tau=tau);
  bridge.stb = bridge.stable(y, X, nsamp=nsamp, burn=burn, alpha=0.5, sig2, tau=tau, verbose=1000);

  ## bridge.tri.R <- bridge.reg.know.sig2.R(y, X, nsamp=nsamp, alpha=0.5, burn=burn,
  ##                                        sig2=sig2, tau=tau, verbose=1000);

  bridge.tri.R <- bridge(y, X, nsamp=nsamp, alpha=0.5, burn=burn,
                         sig2=sig2, tau=tau, verbose=1000);

  bridge.em = bridge.EM(y, X, alpha=0.5, ratio=tau/sqrt(sig2));
  
  k = 3;
  sstat = matrix(nrow=ncol(X), ncol=k*3);
  
  sstat[,1] = apply(bridge.tri$beta, 1, mean);
  sstat[,4] = apply(bridge.stb$beta, 2, mean);
  sstat[,7] = apply(bridge.tri.R$beta, 2, mean);
  
  sstat[,2] = apply(bridge.tri$beta, 1, sd);
  sstat[,5] = apply(bridge.stb$beta, 2, sd);
  sstat[,8] = apply(bridge.tri.R$beta, 2, sd);

  sstat[,3] = effectiveSize(t(bridge.tri$beta))
  sstat[,6] = effectiveSize(bridge.stb$beta)
  sstat[,9] = effectiveSize(bridge.tri.R$beta)

  sstat

  for (i in 1:11) {
    par(mfrow=c(1,2))
    hist(bridge.tri$beta[i,], prob=TRUE, breaks=100, main=colnames(X)[i])
    abline(v=bridge.em[i], col=2)
    hist(bridge.stb$beta[,i], prob=TRUE, breaks=100)
    abline(v=bridge.em[i], col=2)
    readline("<ENTER>")
  }
  
}


==> graphs/alphapics/BayesBridge/R/BridgeTMix.R <==
## Bridge regression using the mixture of triangles formulation.

## library("BayesBridge")
## library("msm");
## library(mvtnorm)
## library(truncnorm)
library("tmg");

draw.u <- function(tau, beta, w, alpha)
{
  m = 1-{abs(beta/tau)*w^(-1/alpha)}
  runif(length(beta),max=m)
}

draw.w <- function(tau, beta, u, alpha)
{
  p = length(beta)
  a = (abs(beta/tau)/(1-u))^alpha
  pr = alpha/(1+alpha*a)
  ## p1 = 0.5*(1+alpha)
  ## pr = p1/(1-p1*a)
  shape = (runif(p) < pr) + 1;
  w = rgamma(p, shape, 1);
  w = w+a
  list("w"=w, "shape"=shape);
}

draw.w.marg <- function(alpha, p)
{
  pr = 1-alpha
  shape = (runif(p) < pr) + 1;
  w = rgamma(p, shape, 1)
  list("w"=w, "shape"=shape);
}

draw.tau <- function(beta, alpha, c, d)
{
  p = length(beta)
  nu = rgamma(1, c + p/alpha, rate=d + sum(abs(beta)^alpha))
  tau = nu^(-1/alpha)
  return(tau);
}

draw.sig2 <- function(beta, x, y, sig2.shape=0.0, sig2.scale=0.0)
{
  n = length(y)
  rss = sum( (as.matrix(y)-x%*%as.matrix(beta))^2 )
  prec = rgamma(1, sig2.shape+n/2, rate=sig2.scale+rss/2)
  return(1/prec)
}

##------------------------------------------------------------------------------

sig.for.pg <- function(tau, alpha)
{
  sig2 = tau^2 * gamma(3/alpha) / gamma(1/alpha);
  sqrt(sig2)
}

mydpgnorm <- function(y, m, tau, alpha, log=FALSE)
{
  sig = sig.for.pg(tau, alpha);
  out = dpgnorm(y, alpha, m, sig);
  if (log) out = log(out)
  out
}

llh.alpha <- function(alpha, s)
{
  p = length(s);
  p * log(alpha) - p * lgamma(1/alpha) - sum(exp(alpha * s))
}

draw.alpha <- function(alpha, beta, tau, pr.a=1.0, pr.b=1.0, ep=0.1)
{
  s = log(abs(beta / tau));
  a.old = alpha;
  lb = 0.0
  ub = 1.0

  ## We might want to change these bounds if we have some belief about the value
  ## of alpha.
  l.new = max(c(lb, a.old-ep))
  r.new = min(c(ub, a.old+ep))
  d.new = r.new - l.new
  a.new = runif(1, l.new, r.new);

  d.old = min(c(ub, a.new+ep)) -  max(c(lb, a.new-ep))

  ## s.new = tau * a.new^(-1/a.new);
  ## s.old = tau * a.old^(-1/a.old);
  ##log.accept = sum(mydpgnorm(beta, 0, tau, a.new, log=TRUE)) - sum(mydpgnorm(beta, 0, tau, a.old, log=TRUE)) +
    log.accept = llh.alpha(a.new, s) - llh.alpha(a.old, s) +
    dbeta(a.new, pr.a, pr.b, log=TRUE) - dbeta(a.old, pr.a, pr.b, log=TRUE) +
    log(d.old) - log(d.new);
  
  if (runif(1) < exp(log.accept)) alpha = a.new

  alpha
}

draw.alpha.2 <- function(alpha, beta, tau, ep=0.1)
{
  s = log(abs(beta / tau));
  a.old = alpha;
  lb = 0.01
  ub = 0.99

  ## We might want to change these bounds if we have some belief about the value
  ## of alpha.
  a.new = runif(1, lb, ub);

  d.old = min(c(ub, a.new+ep)) -  max(c(lb, a.new-ep))

  log.accept = - sum(exp(s*a.new)) + sum(exp(s*a.old))
  
  if (runif(1) < exp(log.accept)) alpha = a.new

  alpha
}

##------------------------------------------------------------------------------
## Sampling beta

## Geweke style Gibbs sampling
draw.beta.1 <- function(beta, bhat, xx, sig2, tau, u, w, alpha)
{
  p = length(bhat)
  b = (1-u)*{w^(1/alpha)}*tau
  for ( i in 1:p )
    {
      m = bhat[i] - crossprod(xx[i,-i],beta[-i]-bhat[-i])/xx[i,i]
      v = sig2/xx[i,i]
      beta[i] = rtnorm(1,m,sqrt(v),-b[i],b[i])
    }
  beta
}

## Rodriguez-Yam style Gibbs sampling - using SVD
draw.beta.2 <- function(beta, a, tV, d, sig2, tau, u, w, alpha)
{
  P = length(beta);

  b = (1-u)*{w^(1/alpha)}*tau
  ## b = (1-u) * tau * exp(log(w) / alpha)
  z = tV %*% beta;

  for (i in 1:P) {
    lmax = -Inf
    rmin =  Inf

    for (j in 1:P) {
      vji = tV[i,j];
      vj  = tV[ ,j];
      ## rji = vj %*% z - vji * z[i];
      rji = vj[-i] %*% z[-i];
      Dif = b[j] - rji
      Sum = b[j] + rji
      left  = ifelse(vji > 0, -Sum, -Dif) / abs(vji);
      right = ifelse(vji > 0,  Dif,  Sum) / abs(vji);
      lmax = max(c(lmax,left))
      rmin = min(c(rmin,right))
    }

    if (d[i]!=0) {
      m = a[i] / (d[i]^2);
      s = sqrt(sig2) / d[i];
      z[i] = rtnorm(1, m, s, lmax, rmin);
    } else {
      cat("d =", d[i], "\n");
      z[i] = runif(1, lmax, rmin);
    }

  }

  beta = t(tV) %*% z;
  beta
}

## Alternate Rodriguez-Yam style Gibbs sampling.  Not as good.
draw.beta.3 <- function(beta, bhat, xx, sig2, tau, u, w, alpha)
{
  P = length(beta)
  evd = eigen(xx)
  rt  = evd$vectors %*% diag(sqrt(evd$values), P) %*% t(evd$vectors);  ## sqrt XX
  irt = evd$vectors %*% diag(sqrt(1/evd$values), P) %*% t(evd$vectors);
  b = (1-u)*{w^(1/alpha)}*tau

  z = rt %*% beta
  m = rt %*% bhat

  for (i in 1:P) {

    left  = rep(0, P)
    right = rep(0, P)

    for (j in 1:P) {
      rji = irt[j,-i] %*% z[-i]
      Dif = b[j] - rji;
      Sum = b[j] + rji;
      left[j]  = ifelse(irt[j,i] > 0, -Sum, -Dif) / abs(irt[j,i]);
      right[j] = ifelse(irt[j,i] > 0,  Dif,  Sum) / abs(irt[j,i]);
    }

    lmax = max(left)
    rmin = min(right)

    z[i] = rtnorm(1, m[i], sqrt(sig2), lmax, rmin);

  }

  beta = irt %*% z;
}

## Hamiltonian MCMC
draw.beta.4 <- function(beta, bhat, xx, sig2, tau, u, w, alpha)
{
  require("tmg")
  p = length(beta);

  b = (1-u)*{w^(1/alpha)}*tau

  ## Constraints
  F = matrix(nrow=2*p, ncol=p)
  F[1:p,1:p]   = diag(1,p)
  F[1:p+p,1:p] = -1 * diag(1,p)
  g = as.vector(c(b,b))

  ## print(b)
  ## print(beta)

  prec = xx / sig2;
  ell  = prec %*% bhat;

  out = rtmg(1, prec, ell, beta, F, g, burn.in = 30);

  drop(out)
}

################################################################################

bridge.tmix.R <- function(y, X, nsamp, alpha=0.5, sig2.shape=0.0, sig2.scale=0.0, nu.shape=2.0, nu.rate=2.0,
                          burn=100, sig2=0.0, tau=0.0, verbose=500,
                          beta.true=NULL, omega.true=NULL)
{
  X <- as.matrix(X)
  xx <- t(X)%*%X
  xy <- t(X)%*%y
  ixx <- chol2inv(chol(xx))

  known.sig2 = sig2 > 0
  known.tau  = tau > 0
  known.alpha = alpha > 0
  known.beta = !is.null(beta.true)

  jsvd = svd(X);
  tV = t(jsvd$v);
  d  = jsvd$d
  A  = jsvd$u %*% diag(d);
  a  = t(A) %*% y;

  p <- ncol(X)

  bhat <- drop(ixx%*%xy)
  beta <- rep(1,p)
  beta <- bhat
  ## tau <- 2
  w = rep(2.0,p)
  u = rep(0.5,p)

  if (sig2 <= 0) sig2 = (1/length(y))*sum((y-X%*%bhat)^2)
  if (tau  <= 0) tau  = 1;
  if (alpha <=0) alpha = 0.5;

  if (known.beta) beta = beta.true;

  output <- list(u = matrix(nrow=nsamp, ncol=p),
                 w = matrix(nrow=nsamp, ncol=p),
                 shape = matrix(nrow=nsamp, ncol=p),
                 beta = matrix(nrow=nsamp, ncol=p),
                 sig2 = rep(0, nsamp),
                 tau = rep(0, nsamp),
                 alpha = rep(0, nsamp)
                 )

  start.time = proc.time();

  for( i in 1:(nsamp+burn))
    {
      if( i%%verbose==0 ) cat("iteration ", i, "\n")
      if( i==(burn+1) ) ess.time = proc.time();
      
      if (!known.tau) tau = draw.tau(beta, alpha, nu.shape, nu.rate)
      ## cat("tau", tau, "\n");
      
      if (!known.sig2) sig2 = draw.sig2(beta, X, y, sig2.shape, sig2.scale)
      ## cat("sig2", sig2, "\n");
      
      ws <- draw.w(tau, beta, u, alpha)
      w = ws$w
      shape = ws$shape

      u <- draw.u(tau, beta, w, alpha)

      ## for (k in 1:1) {
      ## u <- draw.u(tau, beta, w, alpha)
      ## beta = draw.beta.1(beta, bhat, xx, sig2, tau, u, w, alpha)
      if (!known.beta) beta = draw.beta.2(beta, a, tV, d, sig2, tau, u, w, alpha)
      ## beta = draw.beta.3(beta, bhat, xx, sig2, tau, u, w, alpha)
      ## beta = draw.beta.4(beta, bhat, xx, sig2, tau, u, w, alpha);
      ## }

      if (!known.alpha) alpha = draw.alpha(alpha, beta, tau);
      ## cat("alpha:", alpha, "\n")
      
      if(i > burn)
        {
          output$u[i-burn,]    = u
          output$w[i-burn,]    = w
          output$shape[i-burn,] = shape
          output$beta[i-burn,] = beta
          output$sig2[i-burn]  = sig2
          output$tau[i-burn]   = tau
          output$alpha[i-burn] = alpha
        }
    }

  end.time = proc.time();
  output$runtime = (end.time - start.time)[1];

  output
}


==> graphs/alphapics/BayesBridge/R/BridgeWrapper.R <==
## Load C++ code.
## dyn.load("libbridge.so");
## dyn.load("Bridge.so");
## dyn.load("Bridge.so", PACKAGE=BayesBridge);


################################################################################
                             ## HELPER FUNCTIONS ##
################################################################################

# Check if param >= val.  "name" is the name of the param.
is.above <- function(param, val, name){
    above = TRUE;
    if (param < val){
        alert = paste("Error: ", name, "<", val, sep="");
        print(alert);
        above = FALSE;
    }
    # While we are at it, check that we are working with a number.
    if (!is.numeric(param)) {
        alert = paste("Error:", name, "is not numeric.");
        print(alert);
        above = FALSE;
    }
    above;
}

# Check that the parameters are valid.
check.parameters <- function(N, R, M, sig2.shape, sig2.scale, nu.shape, nu.rate, alpha.a, alpha.b){
    ok = TRUE;
    if (N!=R)    { print("Error: y and X do not conform."); ok=FALSE; }
    ok = ok *
         is.above(M         , 1, "niter") *
         is.above(sig2.shape, 0, "sig2.shape") *
         is.above(sig2.scale, 0, "sig2.scale") *
         is.above(nu.shape  , 0, "nu.shape") *
         is.above(nu.rate   , 0, "nu.rate") *
         is.above(alpha.a   , -1, "alpha.a") *
         is.above(alpha.b   , -1, "alpha.b");
    

    ## if (M > 1000){
    ##     ans = readline(paste("niter =", M, "> 1000.  Do you really want to proceed? [n] "));
    ##     ans = substr(ans, 1, 1);
    ##     ok = ok * (ans=="y" || ans=="Y");
    ## }

    ok
}

# Check the extra parameters in expectation maximization.
check.EM <- function(lambda.max, tol, max.iter)
{
    ok = TRUE;
    ok = ok *
        is.above(lambda.max, 0.0, "lambda.max") *
        is.above(tol       , 0.0, "tolerance") *
        is.above(max.iter  , 1.0, "max.iter");

    ok
}

################################################################################
                         ## EXPECTATION MAXIMIZATION ##
################################################################################

bridge.EM <- function(y, X,
                      alpha=0.5,
                      ratio=1.0,
                      lambda.max=1e9*ratio, tol=1e-9, max.iter=30,
                      use.cg=FALSE, ret.solves=FALSE)
{
    N = length(y);
    R = dim(X)[1];
    P = dim(X)[2];

    sig2 = 1.0;
    tau = ratio;

    if (ratio < 0) {
      print("bridge.EM: ratio < 0")
      return (0)
    }
    if (alpha < 0) {
      print("bridge.EM: alpha < 0")
      return(0)
    }

    ok = check.parameters(N, R, 1, 1.0, 1.0, 1.0, 1.0) *
         check.EM(lambda.max, tol, max.iter);

    if (!ok) { break; }

    beta = array(0, dim=c(P));

    OUT = .C("bridge_EM",
             beta,
             as.double(y), as.double(X),
             ratio, alpha,
             as.integer(P), as.integer(N),
             lambda.max, tol, as.integer(max.iter),
             as.integer(use.cg),
             PACKAGE="BayesBridge");

    output = OUT[[1]]; # beta
    rownames(output) = colnames(X);

    if(ret.solves) {
        output = list("beta"=output, "num.solves"=OUT[[10]]);
    }

    output
}

################################################################################
                  ## BRIDGE REGRESSION MIXTURE OF TRIANGLES ##
################################################################################

bridge.reg.tri <- function(y, X,
                           nsamp,
                           alpha=0.5,
                           sig2.shape=0.0, sig2.scale=0.0,
                           nu.shape=2.0, nu.rate=2.0,
                           alpha.a=1.0, alpha.b=1.0,
                           sig2.true=0.0, tau.true=0.0,
                           burn=500, ortho=FALSE, betaburn=0, use.hmc=FALSE)
{
    N = length(y);
    R = dim(X)[1];
    P = dim(X)[2];
    M = nsamp;
    rtime = 0;

    ok = check.parameters(N, R, M, sig2.shape, sig2.scale, nu.shape, nu.rate, alpha.a, alpha.b);
    if (!ok) { break; }

    alpha.true = alpha;
    
    beta  = array(0, dim=c(P, M));
    u     = array(0, dim=c(P, M));
    omega = array(0, dim=c(P, M));
    shape = array(0, dim=c(P, M));
    sig2  = array(0, dim=c(M));
    tau   = array(0, dim=c(M));
    alpha = array(0, dim=c(M));

    OUT <- .C("bridge_regression",
              beta, u, omega, shape, sig2, tau, alpha,
              as.double(y), as.double(X),
              sig2.shape, sig2.scale,
              nu.shape, nu.rate,
              alpha.a, alpha.b,
              sig2.true, tau.true, alpha.true,
              as.integer(P), as.integer(N), as.integer(M),
              as.integer(burn), rtime, as.integer(ortho), as.integer(betaburn), as.integer(use.hmc),
              PACKAGE="BayesBridge");

    output <- list("beta"=t(OUT[[1]]), "u"=t(OUT[[2]]), "w"=t(OUT[[3]]), "shape"=t(OUT[[4]]),
                   "sig2"=OUT[[5]], "tau"=OUT[[6]], "alpha"=OUT[[7]],
                   "runtime"=OUT[[23]]);

    colnames(output$beta) = colnames(X);

    output
}

################################################################################
               ## BRIDGE REGRESSION MIXTURE OF NORMAL KERNELS ##
################################################################################

bridge.reg.stb <- function(y, X,
                           nsamp,
                           alpha=0.5,
                           sig2.shape=0.0, sig2.scale=0.0,
                           nu.shape=2.0, nu.rate=2.0,
                           alpha.a=1.0, alpha.b=1.0,
                           sig2.true=0.0, tau.true=0.0,
                           burn=500, ortho=FALSE)
{
    N = length(y);
    R = dim(X)[1];
    P = dim(X)[2];
    M = nsamp;
    rt = 0;

    alpha.true = alpha;
    
    ok = check.parameters(N, R, M, sig2.shape, sig2.scale, nu.shape, nu.rate, alpha.a, alpha.b);
    if (!ok) { break; }

    beta   = array(0, dim=c(P, M));
    lambda = array(0, dim=c(P, M));
    sig2  = array(0, dim=c(M));
    tau   = array(0, dim=c(M));
    alpha = array(0, dim=c(M));

    OUT <- .C("bridge_reg_stable",
              beta, lambda, sig2, tau, alpha,
              as.double(y), as.double(X),
              sig2.shape, sig2.scale,
              nu.shape, nu.rate,
              alpha.a, alpha.b,
              sig2.true, tau.true, alpha.true,
              as.integer(P), as.integer(N), as.integer(M), as.integer(burn), rt, as.integer(ortho),
              PACKAGE="BayesBridge");

    output = list("beta"=t(OUT[[1]]), "lambda"=t(OUT[[2]]), "sig2"=OUT[[3]], "tau"=OUT[[4]], "alpha"=OUT[[5]], "runtime"=OUT[[21]])
    colnames(output$beta) = colnames(X);

    output
}

################################################################################
                               ## WRAP TO BOTH ##
################################################################################

bridge.reg <- function(y, X,
                       nsamp,
                       alpha=0.5,
                       sig2.shape=0.0, sig2.scale=0.0,
                       nu.shape=2.0, nu.rate=2.0,
                       alpha.a=1.0, alpha.b=1.0,
                       sig2.true=0.0, tau.true=0.0,
                       burn=500, method="triangle", ortho=FALSE)
{
  out = NULL
  
  if (method=="triangle") {
    out = bridge.reg.tri(y, X,
      nsamp,
      alpha=0.5,
      sig2.shape=0.0, sig2.scale=0.0,
      nu.shape=0.5, nu.rate=0.5,
      alpha.a=1.0, alpha.b=1.0,
      sig2.true=0.0, tau.true=0.0,
      burn=500, ortho=ortho)
  }
  else if (method=="stable") {
    out = bridge.reg.stb(y, X,
      nsamp,
      alpha=0.5,
      sig2.shape=0.0, sig2.scale=0.0,
      nu.shape=0.5, nu.rate=0.5,
      alpha.a=1.0, alpha.b=1.0,
      sig2.true=0.0, tau.true=0.0,
      burn=500, ortho=ortho)
  }
  else {
    print("Unrecognized method.  Use \"triangles\" or \"stable\".");
  }

  out
}

################################################################################
                             ## TRUNCATED NORMAL ##
################################################################################

## Draw truncated normal
##------------------------------------------------------------------------------
rtnorm.left <- function(num=1, left=0.0, mu=0.0, sig=1.0)
{
    ## Check Parameters.
    if (sum(sig<=0)!=0) {
        print("sig must be greater than zero.");
        return(NA);
    }
    if (! (num>0) ) {
      print("num must be greater than zero.");
      return(NA);
    }

    x = rep(0, num);
    
    if (length(mu)  != num) { mu  = array(mu,  num); }
    if (length(sig) != num) { sig = array(sig, num); }

    if (length(left)  != num) { left  = array(left,  num); }
    
    OUT = .C("rtnorm_left", x, left, mu, sig, as.integer(num), PACKAGE="BayesBridge");

    OUT[[1]]
}

rtnorm.both <- function(num=1, left=-1.0, right=1.0, mu=0.0, sig=1.0)
{
  LGER = left>=right;
    ## Check Parameters.
    if (sum(sig<=0)!=0) {
        print("sig must be greater than zero.");
        return(NA);
    }
    if (sum(LGER)!=0) {
      print("rtnorm: left must be less than right.");
      return(NA);
    }
    if (! (num>0) ) {
      print("rtnorm: num must be greater than zero.");
      return(NA);
    }

    x = rep(0, num);

    if (length(mu)  != num) { mu  = array(mu,  num); }
    if (length(sig) != num) { sig = array(sig, num); }

    if (length(left)  != num) { left  = array(left,  num); }
    if (length(right) != num) { right = array(right, num); }

    OUT = .C("rtnorm_both", x, left, right, mu, sig, as.integer(num), PACKAGE="BayesBridge");

    OUT[[1]]
}

rtnorm <- function(num=1, mu=0.0, sig=1.0, left=-Inf, right=Inf)
{
  LGER = left>=right;
  ## Check Parameters.
  if (sum(sig<=0)!=0) {
    print("sig must be greater than zero.");
    return(NA);
  }
  if (sum(LGER)!=0) {
    print("left must be less than right.");
    cat("left:", left[LGER], "\n");
    cat("rght:", right[LGER], "\n");
    return(NA);
  }

  if (length(mu)  != num) { mu  = array(mu,  num); }
  if (length(sig) != num) { sig = array(sig, num); }
  
  if (length(left)  != num) { left  = array(left,  num); }
  if (length(right) != num) { right = array(right, num); }
  
  x = rep(0, num);
  
  u  = (left ==-Inf) & (right == Inf);
  l  = (left !=-Inf) & (right == Inf);
  r  = (left ==-Inf) & (right != Inf);
  b  = (left !=-Inf) & (right != Inf);

  n.u = sum(u);
  n.l = sum(l);
  n.r = sum(r);
  n.b = sum(b);

  if (n.b > 0) {
    x[b] = .C("rtnorm_both", x[b], left[b], right[b], mu[b], sig[b], as.integer(n.b), PACKAGE="BayesBridge")[[1]];
  }
  if (n.r > 0) {
    x[r] = -1*.C("rtnorm_left", x[r], -1*right[r], -1*mu[r], sig[r], as.integer(n.r), PACKAGE="BayesBridge")[[1]];
  }
  if (n.l > 0) {
    x[l] = .C("rtnorm_left", x[l], left[l], mu[l], sig[l], as.integer(n.l), PACKAGE="BayesBridge")[[1]]
  }
  if (n.u > 0) {
    x[u] = rnorm(n.u, mu[u], sig[u]);
  }

  x
}

rrtgamma <- function(num=1, shape=1.0, rate=1.0, rtrunc=1.0, scale=1.0/rate)
{
  rate = 1.0 / scale;
  
  ## Check Parameters.
  if (!all(shape>0)) {
    print("shape must be greater than zero.");
    return(NA);
  }
  if (!all(rate>0)) {
    print("scale/rate must be greater than zero.");
    return(NA);
  }
  if (!all(rtrunc>0)) {
    print("rtrunc must be greater than zero.");
    return(NA);
  }

  shape = array(shape, num);
  rate  = array(rate , num);
  rtrunc = array(rtrunc, num);
  
  x = rep(0, num);

  out = .C("rrtgamma_rate", x, shape, rate, rtrunc, as.integer(num), PACKAGE="BayesBridge");

  out[[1]]
}


==> graphs/alphapics/BayesBridge/R/bridge-trace.R <==

log.tau.grid = seq(-10, 0, 0.5);

trace.beta <- function(y, X, alpha=0.5, ratio.grid=exp(seq(-20,20,0.1)),
                       tol=1e-9, max.iter=30, use.cg=FALSE, plot.it=FALSE)
{
  X = as.matrix(X);
  N = dim(X)[1];
  P = dim(X)[2];
  L = length(ratio.grid);
  beta = array(0, dim=c(L, P));

  colnames(beta) = colnames(X)
  
  for (i in 1:L) {
    beta[i,] = bridge.EM(y, X, alpha, ratio=ratio.grid[i],
                         lambda.max=ratio.grid[i]/tol, tol, max.iter, use.cg);
  }

  log.grid = log(ratio.grid);
  width = log.grid[L] - log.grid[1];
  ymin = min(beta);
  ymax = max(beta);
  
  plot(log.grid, beta[,1], col=1, type="l",
       ylim=c(ymin, ymax), xlim=c(log.grid[1]-0.1*width, log.grid[L]),
       ylab="Coefficient", xlab="Log Ratio",
       main="Coefficients vs. log(ratio)");
  if (P > 1) {
    for (i in 2:P) {
      lines(log.grid, beta[,i], col=i, lty=i/8+1);
    }
  }
  
  legend("bottomleft", legend=colnames(beta), col=seq(1:P), lty=seq(1:P)/8+1);
  
  list("beta"=beta, "grid"=ratio.grid, "log.grid"=log.grid)
}




==> graphs/alphapics/BayesBridge/demo/all.R <==

# Start things up.
# print("Demo for BayesBridge package.");
# readline("Press <Return> to continue...");

# Load the library.
# library("BayesBridge", lib.loc="Test/");

# Load the data.
data(diabetes, package="BayesBridge");
cov.name = colnames(diabetes$x);
y = diabetes$y;
X = diabetes$x;
id = colnames(X);

# Center.
y = y - mean(y);
mX = colMeans(X);
for(i in 1:442){ X[i,] = X[i,] - mX; }

# The least squares solution.
LS = solve(t(X) %*% X, t(X) %*% y);

# Set parameters.
alpha = 0.5;
sig2  = 2500;
tau   = sqrt(sig2)*1e-5;
N = 20000;

# Print parameters
print(paste("alpha, sig2, tau are set to", alpha, sig2, tau));

# Expectation maximization
beta.EM = bridge.EM(y, X, alpha, tau/sqrt(sig2), 10e8, 10e-9, 30, use.cg=FALSE);

print("Bridge Regression when only alpha is known!");

# Gibbs with R routine.
print(paste("Bridge Regression using R routine. ", N, "samples.  This will take a while."));
readline("Press <Return> to continue...");

g.R = bridge.reg.R(y, X, N, alpha, 0.5, 0.5, 500);

# Gibbs with C routine.
print(paste("Bridge Regression using C routine. ", N, "samples.  Same number of samples."));
readline("Press <Return> to continue...");
# gb1 = bridge.reg.know.sig2(y, X, 10000, alpha, sig2, tau, 500);
# gb2 = bridge.reg.know.tau(y, X, 10000,  alpha, tau, 0.0, 0.0, 500);
g.C = bridge.reg(y, X, N, alpha, 0.0, 0.0, 0.5, 0.5, 500);

readline("Histograms: Press <Return> to continue.");

par(mfrow=c(1,2));
par(mai=c(1.02, 0.82, 0.82, 0.42));
for(i in 1:10){
    # Marginal Posterior.
    hist(g.R$beta[,i], breaks=100, prob=TRUE, ylab="dens", xlab=id[i],
         main=paste(id[i], "using R"));
    hist(g.C$beta[i,], breaks=100, prob=TRUE, ylab="dens", xlab=id[i],
         main=paste(id[i], "using C"));
    # Summary statistics.
    print("Mean and SD using R and C.");
    print(paste(mean(g.R$beta[,i]), mean(g.C$beta[i,])));
    print(paste(sd(g.R$beta[,i]), sd(g.C$beta[i,])));
    # Pause.
    readline("Press <Return> to continue.");
}

# Now do this with lots of samples.
N = 500000;
print(paste("Bridge Regression using C routine. ", N, "samples.  (Lots more samples.)"));
readline("Press <Return> to continue...");
g.C = bridge.reg(y, X, N, alpha, 0.0, 0.0, 0.5, 0.5, 500);

readline("Histograms: Press <Return> to continue.");
par(mfrow=c(5,2));
par(mai=c(0.4,0.4,0.1,0.1));
for(i in 1:10){
    # Marginal Posterior.
    hist(g.C$beta[i,], breaks=100, prob=TRUE, ylab="dens", xlab=id[i],
         main=id[i]);
    # Joint Modes.
    abline(v=LS[i], col=2);
    abline(v=beta.EM[i], col=3);
    legend("topright", legend=c("LS", "EM"), col=c(2,3), lty=c(1,1));
}

# How many solves do we save using conjugate gradient method?
# Expectation maximization
readline("Expectation Maximization: Press <Return> to continue.");

beta.EM.f = bridge.EM(y, X, alpha, tau/sqrt(sig2),
                      10e8, 10e-9, 30, use.cg=FALSE, ret.solves=TRUE);
beta.EM.t = bridge.EM(y, X, alpha, tau/sqrt(sig2),
                      10e8, 10e-9, 30, use.cg=TRUE, ret.solves=TRUE);
beta.EM.R = bridge.EM.R(y, X, alpha, tau/sqrt(sig2));

print("Expectation Maximization using CG:");
print(paste("Num solves:", beta.EM.t$num.solves));
print("beta:")
print(beta.EM.t$beta);

print("Expectation Maximization not using CG:");
print(paste("Num solves:", beta.EM.f$num.solves));
print("beta:")
print(beta.EM.f$beta);

print("Simple Expectation Maximization using R code:");
print("beta:")
print(beta.EM.R);

# Go back to a sane parameter.
par(mai=c(1.02, 0.82, 0.82, 0.42));


==> graphs/alphapics/BayesBridge/inst/include/magnet/arg_share.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once
#include <cstring>
#include <magnet/exception.hpp>

namespace magnet {
  struct ArgShare {
    ArgShare():_argc(NULL), _argv(NULL) {}

    inline static ArgShare& getInstance() 
    {
      static ArgShare instance;
      return instance;
    }
    
    void setArgs(int& argc, char**& argv)
    {
      _argc = &argc;
      _argv = &argv;
    }

    int& getArgc()
    {
      if (_argc == NULL) M_throw() << "Command line args not passed to ArgShare";
      return *_argc;
    }

    char**& getArgv()
    {
      if (_argv == NULL) M_throw() << "Command line args not passed to ArgShare";

      return *_argv;
    }

  private:
    int* _argc;
    char*** _argv;
  };
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/clamp.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once
#include <algorithm>

namespace magnet {
  /*! \brief A C++ equivalent of the OpenCL and OpenGL clamp function.
   *
   * \param Val The value to clamp.
   * \param Min The lower bound to return if Val < Min.
   * \param Max The upper bound to return if Val > Max.
   */
  template<class T>
  inline T clamp(T Val, T Min, T Max) { return std::max(std::min(Val, Max), Min); }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/errno.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once
#include <errno.h>
#include <magnet/exception.hpp>

#define ERRNO_ENUM_FACTORY(F)			\
F(E2BIG, "Argument list too long.") \
F(EACCES, "Permission denied.") \
F(EADDRINUSE, "Address in use.") \
F(EADDRNOTAVAIL, "Address not available.") \
F(EAFNOSUPPORT, "Address family not supported.") \
F(EAGAIN, "Resource unavailable, try again") \
F(EALREADY, "Connection already in progress.") \
F(EBADF, "Bad file descriptor.") \
F(EBADMSG, "Bad message.") \
F(EBUSY, "Device or resource busy.") \
F(ECANCELED, "Operation canceled.") \
F(ECHILD, "No child processes.") \
F(ECONNABORTED, "Connection aborted.") \
F(ECONNREFUSED, "Connection refused.") \
F(ECONNRESET, "Connection reset.") \
F(EDEADLK, "Resource deadlock would occur.") \
F(EDESTADDRREQ, "Destination address required.") \
F(EDOM, "Mathematics argument out of domain of function.") \
F(EDQUOT, "Reserved.") \
F(EEXIST, "File exists.") \
F(EFAULT, "Bad address.") \
F(EFBIG, "File too large.") \
F(EHOSTUNREACH, "Host is unreachable.") \
F(EIDRM, "Identifier removed.") \
F(EILSEQ, "Illegal byte sequence.") \
F(EINPROGRESS, "Operation in progress.") \
F(EINTR, "Interrupted function.") \
F(EINVAL, "Invalid argument.") \
F(EIO, "I/O error.") \
F(EISCONN, "Socket is connected.") \
F(EISDIR, "Is a directory.") \
F(ELOOP, "Too many levels of symbolic links.") \
F(EMFILE, "File descriptor value too large.") \
F(EMLINK, "Too many links.") \
F(EMSGSIZE, "Message too large.") \
F(EMULTIHOP, "Reserved.") \
F(ENAMETOOLONG, "Filename too long.") \
F(ENETDOWN, "Network is down.") \
F(ENETRESET, "Connection aborted by network.") \
F(ENETUNREACH, "Network unreachable.") \
F(ENFILE, "Too many files open in system.") \
F(ENOBUFS, "No buffer space available.") \
F(ENODATA, " No message is available on the STREAM head read queue.") \
F(ENODEV, "No such device.") \
F(ENOENT, "No such file or directory.") \
F(ENOEXEC, "Executable file format error.") \
F(ENOLCK, "No locks available.") \
F(ENOLINK, "Reserved.") \
F(ENOMEM, "Not enough space.") \
F(ENOMSG, "No message of the desired type.") \
F(ENOPROTOOPT, "Protocol not available.") \
F(ENOSPC, "No space left on device.") \
F(ENOSR, " No STREAM resources.") \
F(ENOSTR, " Not a STREAM.") \
F(ENOSYS, "Function not supported.") \
F(ENOTCONN, "The socket is not connected.") \
F(ENOTDIR, "Not a directory.") \
F(ENOTEMPTY, "Directory not empty.") \
F(ENOTRECOVERABLE, "State not recoverable.") \
F(ENOTSOCK, "Not a socket.") \
F(ENOTSUP, "Not supported.") \
F(ENOTTY, "Inappropriate I/O control operation.") \
F(ENXIO, "No such device or address.") \
F(EOVERFLOW, "Value too large to be stored in data type.") \
F(EOWNERDEAD, "Previous owner died.") \
F(EPERM, "Operation not permitted.") \
F(EPIPE, "Broken pipe.") \
F(EPROTO, "Protocol error.") \
F(EPROTONOSUPPORT, "Protocol not supported.") \
F(EPROTOTYPE, "Protocol wrong type for socket.") \
F(ERANGE, "Result too large.") \
F(EROFS, "Read-only file system.") \
F(ESPIPE, "Invalid seek.") \
F(ESRCH, "No such process.") \
F(ESTALE, "Reserved.") \
F(ETIME, " Stream ioctl() timeout.") \
F(ETIMEDOUT, "Connection timed out.") \
F(ETXTBSY, "Text file busy.") \
F(EXDEV, "Cross-device link.") 

#define ENUM_FUNC(F,G) \
  case (F): return #F ": " G;

namespace magnet {
  namespace detail {
    /*! \brief Helper function to convert standard error codes in
     *  errno.h and specified in IEEE Std 1003.1-2001, to string
     *  representations.
     *
     * This is a C++ reentrant and thread safe function of the
     * standard strerror function.
     *
     * \param errnum The error number to convert to a string representation
     */
    inline const char* strerror_enum(int errnum)
    {
      switch (errnum)
	{

	  ERRNO_ENUM_FACTORY(ENUM_FUNC)
#undef ERRNO_ENUM_FACTORY
#undef ENUM_FUNC
	default:
	  M_throw() << "Unhandled errno! " << errnum;
	}
    }
  }

  /*! \brief A reentrant, and C++ form of the strerror C function.
   * \sa detail::strerror_enum()
   */
  inline std::string strerror(int errnum)
  {
    return detail::strerror_enum(errnum);
  }
}



==> graphs/alphapics/BayesBridge/inst/include/magnet/exception.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <exception>
#include <sstream>
#include <magnet/stacktrace.hpp>

#define M_throw()							\
  throw magnet::exception(__LINE__,__FILE__, __func__, magnet::stacktrace())

namespace magnet
{
  /*! \brief An exception class that works like a stream object.
   
    This class is thrown using the M_throw() macro like so :-
    M_throw() << "My custom line error";
   
    Remember to catch the exception class by reference! This prevents
    type conversions to base classes and maintains the virtual
    overrides.

    To allow the combining of multiple exception types, all exceptions
    should inherit virtually from base exception types.
  */
  class exception : public virtual std::exception
  {
  public:
    
    inline ~exception() throw() {}
    
    /*! \brief Constructor called by the M_throw() macro.
     
      \param line The line number in the source file.
      \param file The name of the source file.
      \param funcname The name of the function throwing the exception.
    */
    exception(int line, const char* file, const char* funcname, std::string stackTrace)
      throw() :
      _stackTrace(stackTrace)
    {
      _message << "\nException thrown in " << funcname
	       << " " << file << ":" << line << "]\n";
    }

    /*! \brief Copy constructor.  

      Please catch exceptions by reference, they should not be copied
      except at the throw site.
    */
    exception(const exception&e):
      _stackTrace(e._stackTrace)
    { _message << e._message.str(); }


    /*! \brief The stream operator engine for the class
     */
    template<class T>
    exception& operator<<(const T& m) 
    { 
      _message << m;
      return *this;
    }
    
    /*! \brief Get the stored message from the class.
      
      This message is not reentrant and is annoyingly C like. In a
      threaded environment this is still thread safe provided the
      exception try/catch statements are local to the thread, which
      ThreadPool ensures.
    */
    const char* what() const throw()
    {
      _whatval = _message.str();
      
      if (!_stackTrace.empty())
	_whatval += std::string("\nStack trace follows\n")
	  + _stackTrace;
      
      return _whatval.c_str();
    }

  private:
    /*! \brief Stores the message of the exception.
     */
    std::ostringstream _message;
    std::string _stackTrace;
    mutable std::string _whatval;
  }; 
}



==> graphs/alphapics/BayesBridge/inst/include/magnet/math/bisect.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

namespace magnet {
  namespace math {
    template<class Functor, class T = double>
    struct Bisect: public Functor {
      inline T bisectRoot(double t1, double t2, double rootthreshold, const size_t nIt = 500)
      {
#ifdef MAGNET_DEBUG
	if ((Functor::operator()(t1) < 0) == (Functor::operator()(t2) < 0))
	  M_throw() << "No sign change in the interval!";
	
	if ((Functor::operator()(t1) < 0))
	  M_throw() << "bisecting from negative to positive!";
#endif

	for(size_t i = 0; i < nIt; ++i)
	  {
	    T tm = 0.5 * (t1 + t2);
	    T f = Functor::operator()(tm);
	    if ((std::abs(f) < rootthreshold) && f > 0.0)
	      {
	        t1 = tm;
	        break;
	      }
	    
	    if (f < 0.0)
	      t2 = tm;
	    else 
	      t1 = tm;
	  }

	return t1;
      }
    };
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/complex.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <cmath>

namespace magnet {
  namespace math {
    template <class T>
    class Complex
    {
    public:
      inline Complex():r(0), i(0) {}
      inline Complex(T r2, T i2):r(r2), i(i2) {}
  
      inline Complex &operator+=(const Complex &cc)
      {
	r += cc.r;
	i += cc.i;
	return *this;
      }

      inline Complex &operator-=(const Complex &cc)
      {
	r -= cc.r;
	i -= cc.i;
	return *this;
      }

      inline Complex operator*(const Complex &cc)
      {
	return Complex(r*cc.r-i*cc.i, r*cc.i + i*cc.r);
      }

      inline Complex operator/(const Complex &cc)
      {
	T denom = cc.r * cc.r + cc.i * cc.i;
	return Complex((r * cc.r + i * cc.i)/denom, 
			(i * cc.r - r * cc.i)/denom);
      }

      inline Complex operator*(const T &a)
      {
	return Complex(r*a, i*a);
      }

      inline Complex operator/(const T &a)
      {
	return Complex(r/a, i/a);
      }

      inline bool operator==(const Complex &cc) const
      {
	return ((cc.r == r) && (cc.i == i));
      }

      inline T modulus() const
      {
	T tmp;
	if ((tmp = r*r + i*i) != 0.0)
	  return std::sqrt(tmp);
	else
	  return 0.0;
      }

      inline Complex conjugate()
      {
	return Complex(r,-i);
      }

      inline Complex exponent()
      {
	return Complex(std::exp(r)*std::cos(i), std::exp(r)*std::sin(i));
      }

      inline const T &geti() {return i;}
      inline const T &getr() {return r;}

    private:
      T _r, _i;
    };
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/ctime_log.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once
#include <cstddef>

namespace magnet {
  namespace math {
    namespace detail {
#ifndef DOXYGEN_SHOULD_IGNORE_THIS
      template <size_t val, size_t base>
      struct ctime_floor_log_worker
      {
	static const size_t result = ctime_floor_log_worker<val / base, base>::result + 1;
      };
      
      template <size_t base>
      struct ctime_floor_log_worker<0, base>
      {
	static const size_t result = 0;
      };

      template <size_t val, size_t base, size_t remainder>
      struct ctime_ceil_log_tester
      {
	static const size_t result = 1;
      };

      template <size_t base>
      struct ctime_ceil_log_tester<1,base,0>
      {
	static const size_t result = 0;
      };

      template <size_t base>
      struct ctime_ceil_log_tester<0,base,0>
      {
	static const size_t result = 0;
      };

      template <size_t val, size_t base>
      struct ctime_ceil_log_tester<val, base,0>
      {
	static const size_t result = ctime_ceil_log_tester<val / base, base, val % base>::result;
      };
#endif
    }

    /*! \brief A template metafunction to calculate the log of an
     * size_t integer.
     *
     * This function actually returns \f${\textrm
     * ceil}\left(\log_base(val)\right)\f$.
     */
    template <size_t val, size_t base>
    struct ctime_floor_log
    {
      static const size_t result = detail::ctime_floor_log_worker<val / base, base>::result;
    };
    
#ifndef DOXYGEN_SHOULD_IGNORE_THIS
    //! \brief A specialization to produce an error for the log of zero.
    template <size_t base> struct ctime_floor_log<0, base> {};

    //! \brief A specialization to produce an error for the base 1 log.
    template <size_t val> struct ctime_floor_log<val, 1> {};

    //! \brief A specialization to produce an error for the base 0 log.
    template <size_t val> struct ctime_floor_log<val, 0> {};
#endif
    
    /*! \brief A template metafunction to calculate the log of an
      size_t integer.
      
      This function actually returns \f${\textrm
      floor}\left(\log_base(val)\right)\f$.
     */
    template <size_t val, size_t base>
    struct ctime_ceil_log
    {
      static const size_t result = ctime_floor_log<val,base>::result 
	+ detail::ctime_ceil_log_tester<val / base, base, val % base>::result;
    };

#ifndef DOXYGEN_SHOULD_IGNORE_THIS
    template <size_t base>
    struct ctime_ceil_log<1, base>
    {
      static const size_t result = 0;
    };

    //! \brief A specialization to produce an error for the log of zero.
    template <size_t base> struct ctime_ceil_log<0, base> {};

    //! \brief A specialization to produce an error for the base 1 log.
    template <size_t val> struct ctime_ceil_log<val, 1> {};

    //! \brief A specialization to produce an error for the base 0 log.
    template <size_t val> struct ctime_ceil_log<val, 0> {};
#endif
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/ctime_pow.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

namespace magnet {
  namespace math {
    //!\brief A template metafunction for calculating the power of an integer.
    template<int X, int Y>
    struct ctime_pow {
      static const int result = X * ctime_pow<X, Y-1>::result;
    };
    
#ifndef DOXYGEN_SHOULD_IGNORE_THIS
    template<int X>
    struct ctime_pow<X,1> {
      static const int result = X;
    };

    template<int X>
    struct ctime_pow<X,0> {
      static const int result = 1;
    };
#endif
  }
}



==> graphs/alphapics/BayesBridge/inst/include/magnet/math/ctime_safe_shift.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once
//GCC fasely detects out of bounds shifts, even though they're
//protected behind the trinary condition! This just disables warnings
//for this small segment of code.
#pragma GCC system_header

namespace magnet {
  namespace math {
    /*! \brief A template metafunction to perform a left bitwise shift.
     *
     * This function seems unnessacary at first, until you realize
     * that a bit shift which is larger than the shifted type is an
     * undefined operation. This function yeilds a sensible 0, instead
     * of performing a partial shift, allowing template metaprograms
     * to perform out of range shifts correctly.
     */    
    template<class T, T val, size_t shift>
    struct ctime_safe_lshift {
      static const T result = (shift >= (sizeof(T) * 8)) ?  0 : (val << shift);
    };

    /*! \brief A template metafunction to perform a right bitwise shift.
     *
     * Please see \ref ctime_safe_lshift for the rational behind this
     * function.
     *
     * \sa ctime_safe_lshift
     */    
    template<class T, T val, size_t shift>
    struct ctime_safe_rshift {
      static const T result = (shift >= (sizeof(T) * 8)) ?  0 : (val >> shift);
    };
  }
}



==> graphs/alphapics/BayesBridge/inst/include/magnet/math/cubic.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <cmath>
#include <limits>
#include <magnet/math/quadratic.hpp>

namespace magnet {
  namespace math {
    namespace detail {
      inline void cubicNewtonRootPolish(const double& p, const double& q, const double& r,
					double& root, size_t iterations)
      {
	for (size_t it = 0; it < iterations; ++it)
	  {
	    double error = ((root + p)*root + q) * root + r;
	    double derivative = (3.0 * root + 2 * p) * root + q;
	    
	    if ((error == 0) || derivative == 0) return;
	    
	    root -= error / derivative;
	  }
      }
    }

    //Please read  http://linus.it.uts.edu.au/~don/pubs/solving.html
    //For solving cubics like x^3 + p * x^2 + q * x + r == 0
    inline size_t 
    cubicSolve(const double& p, const double& q, const double& r, 
	       double& root1, double& root2, double& root3)
    {
      static const double maxSqrt 
	= std::sqrt(std::numeric_limits<double>::max());

      if (r == 0)
	{
	  //no constant term, so divide by x and the result is a
	  //quadratic, but we must include the trivial x = 0 root
	  if (quadraticSolve(p,q, root1, root2))
	    {
	      root3 = 0;
	      if (root1 < root2) std::swap(root1,root2);
	      if (root2 < 0) 
		{
		  std::swap(root2,root3);
		  if (root1 < 0) std::swap(root1,root2);
		}
	      return 3;
	    }
	  else
	    {
	      root1 = 0;
	      return 1;
	    }
	}

      if ((p == 0) && (q == 0))
	{
	  //Special case
	  //Equation is x^3 == -r
	  root1 = root2 = root3 = std::pow(-r, 1.0 / 3.0);
	  return 3;
	}

      if ((p > maxSqrt) || (p < -maxSqrt))
	{
	  //Equation limits to x^3 + p * x^2 == 0
	  root1 = -p;
	  return 1;
	}

      if (q > maxSqrt)
	{
	  //Special case, if q is large and the root is -r/q,
	  //The x^3 term is negligble, and all other terms cancel.
	  root1 = -r / q;
	  return 1;
	}

      if (q < -maxSqrt)
	{
	  //Special case, equation is x^3 + q x == 0
	  root1 = -std::sqrt(-q);
	  return 1;
	}

      if ((r > maxSqrt) || (r < -maxSqrt))
	{
	  //Another special case
	  //Equation is x^3 == -r
	  root1 = -std::pow(r, 1.0 / 3.0);
	  return 1;
	}

      double v = r + (2.0 * p * p / 9.0 - q) * (p / 3.0);

      if ((v > maxSqrt) || (v < -maxSqrt))
	{
	  root1 = -p;
	  return 1;
	}

      double uo3 = q / 3.0 - p * p / 9.0;
      double u2o3 = uo3 + uo3;
      
      if ((u2o3 > maxSqrt) || (u2o3 < -maxSqrt))
	{
	  if (p==0)
	    {
	      if (q > 0)
		{
		  root1 = -r / q;
		  return 1;
		}
	      
	      if (q < 0)
		{
		  root1 = -std::sqrt(-q);
		  return 1;
		}
		
	      root1 = 0;
	      return 1;
	    }

	  root1 = -q/p;
	  return 1;
	}

      double uo3sq4 = u2o3 * u2o3;
      if (uo3sq4 > maxSqrt)
	{
	  if (p == 0)
	    {
	      if (q > 0)
		{
		  root1 = -r / q;
		  return 1;
		}

	      if (q < 0)
		{
		  root1 = -std::sqrt(-q);
		  return 1;
		}

	      root1 = 0;
	      return 1;
	    }

	  root1 = -q / p;
	  return 1;
	}

      double j = (uo3sq4 * uo3) + v * v;
  
      if (j > 0) 
	{//Only one root (but this test can be wrong due to a
	  //catastrophic cancellation in j 
	  //(i.e. (uo3sq4 * uo3) == v * v)
	  double w = std::sqrt(j);
	  if (v < 0)
	    root1 = std::pow(0.5*(w-v), 1.0/3.0) - (uo3) * std::pow(2.0 / (w-v), 1.0/3.0) - p / 3.0;
	  else
	    root1 = uo3 * std::pow(2.0 / (w+v), 1.0/3.0) - std::pow(0.5*(w+v), 1.0/3.0) - p / 3.0;

	  //We now polish the root up before we use it in other calculations
	  detail::cubicNewtonRootPolish(p, q, r, root1, 15);
	 
	  //We double check that there are no more roots by using a
	  //quadratic formula on the factored problem, this helps when
	  //the j test is wrong due to numerical error.
	  
	  //We have a choice of either -r/root1, or q -
	  //(p+root1)*root1 for the constant term of the quadratic. 
	  //
	  //The division one usually results in more accurate roots
	  //when it finds them but fails to detect real roots more
	  //often than the multiply.
	  if (quadraticSolve(p + root1, -r/root1, root2, root3))
	    return 3;
	  //
	  //However, the multiply detects roots where there are none,
	  //the division does not. So we must either accept missing
	  //roots or extra roots, here we choose missing roots
	  //
	  //if (quadSolve(q-(p+root1)*root1, p + root1, 1.0, root2, root3)) 
	  //  return 3;

	  return 1;
	}
  
      if (uo3 >= 0)
	{//Multiple root detected	  
	  root1 = root2 = root3 = std::pow(v, 1.0 / 3.0) - p / 3.0;
	  return 3;
	}

      double muo3 = - uo3;
      double s;
      if (muo3 > 0)
	{
	  s = std::sqrt(muo3);
	  if (p > 0) s = -s;
	}
      else
	s = 0;
      
      double scube = s * muo3;
      if (scube == 0)
	{
	  root1 = - p / 3.0;
	  return 1;
	}
      
      double t = - v / (scube + scube);
      double k = std::acos(t) / 3.0;
      double cosk = std::cos(k);
      root1 = (s + s) * cosk - p / 3.0;
      
      double sinsqk = 1.0 - cosk * cosk;
      if (sinsqk < 0) return 1;

      double rt3sink = std::sqrt(3.0) * std::sqrt(sinsqk);
      root2 = s * (-cosk + rt3sink) - p / 3.0;
      root3 = s * (-cosk - rt3sink) - p / 3.0;

      detail::cubicNewtonRootPolish(p, q, r, root1, 15);
      detail::cubicNewtonRootPolish(p, q, r, root2, 15);
      detail::cubicNewtonRootPolish(p, q, r, root3, 15);

      return 3;
    }
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/detail/eigenval.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

namespace magnet {
  namespace math {
    namespace detail {
      // Symmetric Householder reduction to tridiagonal form.
      static void tred2(double V[3][3], double d[3], double e[3]) {

	//  This is derived from the Algol procedures tred2 by
	//  Bowdler, Martin, Reinsch, and Wilkinson, Handbook for
	//  Auto. Comp., Vol.ii-Linear Algebra, and the corresponding
	//  Fortran subroutine in EISPACK.

	for (int j = 0; j < 3; j++)
	  d[j] = V[3-1][j];

	// Householder reduction to tridiagonal form.
	for (int i = 3-1; i > 0; i--) {

	  // Scale to avoid under/overflow.

	  double scale = 0.0;
	  double h = 0.0;
	  for (int k = 0; k < i; k++) {
	    scale = scale + fabs(d[k]);
	  }
	  if (scale == 0.0) {
	    e[i] = d[i-1];
	    for (int j = 0; j < i; j++) {
	      d[j] = V[i-1][j];
	      V[i][j] = 0.0;
	      V[j][i] = 0.0;
	    }
	  } else {

	    // Generate Householder vector.

	    for (int k = 0; k < i; k++) {
	      d[k] /= scale;
	      h += d[k] * d[k];
	    }
	    double f = d[i-1];
	    double g = sqrt(h);
	    if (f > 0) {
	      g = -g;
	    }
	    e[i] = scale * g;
	    h = h - f * g;
	    d[i-1] = f - g;
	    for (int j = 0; j < i; j++) {
	      e[j] = 0.0;
	    }

	    // Apply similarity transformation to remaining columns.

	    for (int j = 0; j < i; j++) {
	      f = d[j];
	      V[j][i] = f;
	      g = e[j] + V[j][j] * f;
	      for (int k = j+1; k <= i-1; k++) {
		g += V[k][j] * d[k];
		e[k] += V[k][j] * f;
	      }
	      e[j] = g;
	    }
	    f = 0.0;
	    for (int j = 0; j < i; j++) {
	      e[j] /= h;
	      f += e[j] * d[j];
	    }
	    double hh = f / (h + h);
	    for (int j = 0; j < i; j++) {
	      e[j] -= hh * d[j];
	    }
	    for (int j = 0; j < i; j++) {
	      f = d[j];
	      g = e[j];
	      for (int k = j; k <= i-1; k++) {
		V[k][j] -= (f * e[k] + g * d[k]);
	      }
	      d[j] = V[i-1][j];
	      V[i][j] = 0.0;
	    }
	  }
	  d[i] = h;
	}

	// Accumulate transformations.

	for (int i = 0; i < 3-1; i++) {
	  V[3-1][i] = V[i][i];
	  V[i][i] = 1.0;
	  double h = d[i+1];
	  if (h != 0.0) {
	    for (int k = 0; k <= i; k++) {
	      d[k] = V[k][i+1] / h;
	    }
	    for (int j = 0; j <= i; j++) {
	      double g = 0.0;
	      for (int k = 0; k <= i; k++) {
		g += V[k][i+1] * V[k][j];
	      }
	      for (int k = 0; k <= i; k++) {
		V[k][j] -= g * d[k];
	      }
	    }
	  }
	  for (int k = 0; k <= i; k++) {
	    V[k][i+1] = 0.0;
	  }
	}
	for (int j = 0; j < 3; j++) {
	  d[j] = V[3-1][j];
	  V[3-1][j] = 0.0;
	}
	V[3-1][3-1] = 1.0;
	e[0] = 0.0;
      } 

      // Symmetric tridiagonal QL algorithm.

      static void tql2(double V[3][3], double d[3], double e[3]) {

	//  This is derived from the Algol procedures tql2, by
	//  Bowdler, Martin, Reinsch, and Wilkinson, Handbook for
	//  Auto. Comp., Vol.ii-Linear Algebra, and the corresponding
	//  Fortran subroutine in EISPACK.

	for (int i = 1; i < 3; i++) {
	  e[i-1] = e[i];
	}
	e[3-1] = 0.0;

	double f = 0.0;
	double tst1 = 0.0;
	double eps = pow(2.0,-52.0);
	for (int l = 0; l < 3; l++) {

	  // Find small subdiagonal element

	  tst1 = std::max(tst1,fabs(d[l]) + fabs(e[l]));

	  int m = l;
	  for (;m < 3; ++m)
	    if (fabs(e[m]) <= eps * tst1) break;

	  // If m == l, d[l] is an eigenvalue,
	  // otherwise, iterate.

	  if (m > l) {
	    int iter = 0;
	    do {
	      iter = iter + 1;  // (Could check iteration count here.)

	      // Compute implicit shift

	      double g = d[l];
	      double p = (d[l+1] - g) / (2.0 * e[l]);
	      double r = std::sqrt(p * p + 1.0);
	      if (p < 0) {
		r = -r;
	      }
	      d[l] = e[l] / (p + r);
	      d[l+1] = e[l] * (p + r);
	      double dl1 = d[l+1];
	      double h = g - d[l];
	      for (int i = l+2; i < 3; i++) {
		d[i] -= h;
	      }
	      f = f + h;

	      // Implicit QL transformation.

	      p = d[m];
	      double c = 1.0;
	      double c2 = c;
	      double c3 = c;
	      double el1 = e[l+1];
	      double s = 0.0;
	      double s2 = 0.0;
	      for (int i = m-1; i >= l; i--) {
		c3 = c2;
		c2 = c;
		s2 = s;
		g = c * e[i];
		h = c * p;
		r = std::sqrt(p * p + e[i] * e[i]);
		e[i+1] = s * r;
		s = e[i] / r;
		c = p / r;
		p = c * d[i] - s * g;
		d[i+1] = h + s * (c * g + s * d[i]);

		// Accumulate transformation.

		for (int k = 0; k < 3; k++) {
		  h = V[k][i+1];
		  V[k][i+1] = s * V[k][i] + c * h;
		  V[k][i] = c * V[k][i] - s * h;
		}
	      }
	      p = -s * s2 * c3 * el1 * e[l] / dl1;
	      e[l] = s * p;
	      d[l] = c * p;

	      // Check for convergence.

	    } while (fabs(e[l]) > eps*tst1);
	  }
	  d[l] = d[l] + f;
	  e[l] = 0.0;
	}
  
	// Sort eigenvalues and corresponding vectors.

	for (int i = 0; i < 3-1; i++) {
	  int k = i;
	  double p = d[i];
	  for (int j = i+1; j < 3; j++) {
	    if (d[j] < p) {
	      k = j;
	      p = d[j];
	    }
	  }
	  if (k != i) {
	    d[k] = d[i];
	    d[i] = p;
	    for (int j = 0; j < 3; j++) {
	      p = V[j][i];
	      V[j][i] = V[j][k];
	      V[j][k] = p;
	    }
	  }
	}
      }
    }
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/dilated_int.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once
#include <magnet/math/ctime_log.hpp>
#include <magnet/math/ctime_pow.hpp>
#include <magnet/math/ctime_safe_shift.hpp>
#include <stdexcept>
#include <limits>

/*! \file dilated_int.hpp
 *
 * \brief An implementation of functions for arbitrary dilation of size_t
 * types.
 *
 * This file contains two functions for dilating and undilating size_t
 * integers. they are used like so
 * \code //Performing a 3-dilation of an integer
 * size_t val = 10;
 * dilatedval = magnet::math::dilate<3>(val);
 * undilatedval = magnet::math::undilate<3>(val);
 * assert(undilatedval == val);
 * \endcode
 *
 * The code for dilating the size_t type is generated at compile time,
 * depending on the dilation you use. The dilated/undilated values are
 * passed/returned as size_t types, as this is the type used for
 * addressing memory. 
 
 * This means that if you have a 32/64bit architecture, then you will
 * generate 32/64bit dilated integers.
 *
 * Finally, there is a helper class (\ref magnet::math::DilatedInteger), which
 * represents a DilatedInteger to help you make type-safe code. It
 * also supports some simple math operations directly on the dilated
 * integer.
 *
 * All of the implementation details of the dilation constants are at
 * the top of this file. This is implemented using template
 * meta-programming and is a little abstract. So I recommend that if
 * you want to learn how this code works, I suggest you read the
 * document backwards (bottom to top)! 
 */
namespace magnet {
  namespace math {
    //! \brief Implementation details  for the \ref dilate and \ref undilate functions.
    namespace dilatedinteger {
#ifndef DOXYGEN_SHOULD_IGNORE_THIS
      /*! \brief Number of bits in the size_t type.
       */
      static const size_t uint_bits = sizeof(size_t) * 8;
      
      /*! \brief The number of usable bits in the dilated integer
       * (\f$s\f$).
       *
       * This is technically a minimum value, as there may be 1 extra
       * bit available for some values of the dilation. E.g., with a
       * 32bit size_t, and a dilation of 3, you may interleave two
       * 11-bit values and one 10-bit value to make a 32bit 3D Morton
       * number.
       *
       * But please, don't try to use that extra bit, just use a 64
       * bit computer instead.
       */
      template <size_t d>
      struct s
      { static const size_t result = uint_bits / d; };
      
      /*! \brief The number of rounds in a dilation.
       *
       * A compile time calculation of \f${\textrm ceil}(\log_{d-1}(s))\f$
       */
      template <size_t d>
      struct dilation_rounds
      { static const size_t result  = ctime_ceil_log<s<d>::result, d - 1>::result; };

      template <>
      struct dilation_rounds<2>
      { static const size_t result  = ctime_ceil_log<s<2>::result, 2>::result; };

      /*! \brief The number of rounds in a undilation.
       *
       * A compile time calculation of \f${\textrm ceil}(\log_{d}(s))\f$
       */
      template <size_t d>
      struct undilation_rounds
      { static const size_t result  = ctime_ceil_log<s<d>::result, d>::result; };

      //! \brief The calculator for the \f$x_{p,q}\f$ constant.
      template <size_t p, size_t q>
      struct x
      {
	template <size_t l, size_t dummy>
	struct xworker
	{ static const size_t result = xworker<l - 1, dummy>::result + ctime_safe_lshift<size_t, 1, l * q>::result; };

	template <size_t dummy>
	struct xworker<0, dummy>
	{ static const size_t result = 1; };
	
	static const size_t result = xworker<p - 1, 0>::result;
      };

      //! \brief The calculator for the \f$c_{d,i}\f$ constant.
      template <size_t i_plus_1, size_t d>
      struct c
      { static const size_t result = x<d, (d - 1) * ctime_pow<d, i_plus_1 - 1>::result>::result; };

      //! \brief The calculator for the \f$b_{d,i}\f$ constant.
      template <size_t i, size_t d>
      struct b
      { static const size_t result = x<d, ctime_pow<d - 1, dilation_rounds<d>::result - i + 1>::result>::result; };
      
      /*! \brief Produces a result with the lowest n bits set.
       *
       * \tparam n The number of set bits to generate.
       */
      template <size_t n>
      struct getnbits
      { static const size_t result = (ctime_safe_lshift<size_t,1, n>::result - 1); };
      
      //! \brief Returns the maximum value that can be dilated.
      template <size_t d>
      struct maxDilatableValue
      { static const size_t result = getnbits<s<d>::result>::result; };

      //! \brief Calculator for the \f$z_{d,i}\f$ constant.
      template <size_t i, size_t d>
      struct z
      {
	static const size_t _di = ctime_pow<d, i>::result;
	static const size_t _bitcount = (_di < s<d>::result) ? _di : s<d>::result;

	template <size_t counter, size_t dummy>
	struct zworker
	{
	  static const size_t result = zworker<counter - 1, dummy>::result
	    | ctime_safe_rshift<size_t, zworker<0, dummy>::result, ((_di * d) * counter)>::result;
	};
	
	template <size_t dummy>
	struct zworker<0, dummy>
	{
	  static const size_t result = 
	    ctime_safe_lshift<size_t,
			      getnbits<_bitcount>::result & getnbits<s<d>::result>::result,
			      d * (s<d>::result - 1) + 1 - _bitcount>::result;
	};
	
	static const size_t result = zworker<s<d>::result / ctime_pow<d, i>::result, 0>::result;
      };
      
      /*! \brief Calculator for the \f$y_{d,i}\f$ constant.
       *
       * The \f$y_{d,i}\f$ constant is the bit mask used after each
       * round of the dilation algorithm.
       */
      template <size_t i, size_t d>
      struct y
      {
	static const size_t _bitcount = ctime_pow<d - 1, dilation_rounds<d>::result - i>::result;
	static const size_t _bitseperation = ctime_pow<d - 1, dilation_rounds<d>::result - i + 1>::result 
	  + _bitcount;

	template <size_t counter, size_t dummy>
	struct yworker
	{
	  static const size_t result = yworker<counter - 1, dummy>::result 
	    | ctime_safe_lshift<size_t, getnbits<_bitcount>::result, _bitseperation * counter>::result;
	};
	
	template <size_t dummy>
	struct yworker<0, dummy>
	{
	  static const size_t result = getnbits<_bitcount>::result;
	};
	
	static const size_t result = yworker<s<d>::result / _bitcount, 0>::result;
      };

      /*! \brief Calculator for the \f$y_{d,i}\f$ constant when \f$d==2\f$.
       */
      template <size_t i>
      struct y<i, 2>
      {
	static const size_t _bitcount = s<2>::result / ( 1 << i);
	static const size_t _bitseperation = 2 * _bitcount;
	
	template <size_t counter, size_t dummy>
	struct yworker
	{
	  static const size_t result = yworker<counter - 1, dummy>::result 
	    | ctime_safe_lshift<size_t, getnbits<_bitcount>::result, _bitseperation * counter>::result;
	};
	
	template <size_t dummy>
	struct yworker<0, dummy>
	{
	  static const size_t result = getnbits<_bitcount>::result;
	};
	
	static const size_t result = yworker<s<2>::result / _bitcount, 0>::result;
      };

      /*! \brief Returns the maximum value in its dilated form.
       *
       * This value is simply the bit mask from the final round of the
       * dilation algorithm.
       */
      template <size_t d>
      struct maxDilatedValue
      { static const size_t result = y<dilation_rounds<d>::result, d>::result; };


      //! \brief The undilation function.
      template<size_t d> 
      struct undilate
      {
	template <size_t i, size_t dummy>
	  struct undilateWorker
	{
	  static inline size_t eval(size_t val)
	  {
	    return (undilateWorker<i - 1, dummy>::eval(val) * c<i, d>::result) & z<i, d>::result;
	  }
	};
	
	template <size_t dummy>
	struct undilateWorker<1, dummy>
	{
	  static inline size_t eval(size_t val)
	  {
	    return (val * c<1, d>::result) & z<1, d>::result;
	  }
	};

	static inline size_t eval(size_t val)
	{
	  static const size_t undilate_shift = (d * (s<d>::result - 1) + 1 - s<d>::result); 
	  return undilateWorker<undilation_rounds<d>::result, 0>::eval(val) >> undilate_shift;
	};
      };

      //! \brief The actual dilation function.
      template<size_t d> 
      struct dilate
      {
	template <size_t i, size_t dummy>
	struct dilateWorker
	{
	  static inline size_t eval(size_t val)
	  { return (dilateWorker<i - 1, d>::eval(val) *  b<i,d>::result) & y<i,d>::result; }
	};
	
	template <size_t dummy>
	struct dilateWorker<1, dummy>
	{
	  static inline size_t eval(size_t val)
	  { return (val * b<1, d>::result) & y<1, d>::result; }
	};

	static inline size_t eval(size_t val)
	{
	  return dilateWorker<dilation_rounds<d>::result, 0>::eval(val);
	};
      };

      /*! \brief A specialization of dilate for d=2.
       
        We have to use a specialization of dilate for a dilation
        width of \f$d==2\f$, as the multiplication method is not
        valid here.  Instead, we use the so-called Shift-Or
        algorithm.
       */
      template<>
      struct dilate<2>
      {
	template <size_t i>
	struct shiftval
	{ static const size_t result = ctime_safe_lshift<size_t, 1, dilation_rounds<2>::result - i>::result; };

	template <size_t i, size_t dummy>
	struct dilateWorker
	{
	  static inline size_t eval(size_t val)
	  { 
	    const size_t val2 = dilateWorker<i - 1, 2>::eval(val);
	    return (val2 | (val2 << shiftval<i>::result)) & y<i, 2>::result;
	  }
	};

	template <size_t dummy>
	struct dilateWorker<1, dummy>
	{
	  static inline size_t eval(size_t val)
	  {
	    return (val | (val << shiftval<1>::result)) & y<1, 2>::result;
	  }
	};

	static inline size_t eval(size_t val)
	{
	  return dilateWorker<dilation_rounds<2>::result, 0>::eval(val);
	};
      };
#endif
    }
    
    /*! \brief A function to dilate an integer value.
     
      Dilation is the act of spreading the bits of an integer out
      over a wider range by introducing \ref d zero bits in between
      every bit of the original integer. This amount of spread is
      known as the dilation.
     
      This function accepts and returns size_t values as it is likely
      you will use the dilated integer for memory access (Dilated
      integers are required for the calculation of Morton numbers, a
      nice way to increase cache efficiency).
     
      A design choice was made to dilated the integers using
      mathematical/bitwise operations instead of using look-up
      tables. This is because calculation is relatively cheap in
      modern CPU's. Also, if you are using dilated integers to
      optimize your memory access patterns, then we don't want to
      fill the cache up with even more data.
     
      Please see the original paper "Converting to and from Dilated
      Integers"(doi:10.1109/TC.2007.70814) for the details on the
      underlying math. The rest is template metaprogramming.
     
      \tparam d The requested dilation of the passed integer.
     */
    template<size_t d>
    inline size_t dilate(size_t val)
    {
#ifdef MAGNET_DEBUG
      if (val > dilatedinteger::maxDilatableValue<d>::result)
	throw std::out_of_range("Cannot dilate such a large value");
#endif
      return dilatedinteger::dilate<d>::eval(val);
    };

    /*! \brief A function to dilate an integer value.
     *
     * \note Please see \ref dilate for more information on what dilation is!
     * \sa dilate
     * \tparam d The dilation of the passed integer.
     */
    template<size_t d>
    inline size_t undilate(size_t val)
    {
#ifdef MAGNET_DEBUG
      if (val > dilatedinteger::maxDilatedValue<d>::result)
	throw std::out_of_range("Cannot undilate such a large value");
#endif
      return dilatedinteger::undilate<d>::eval(val);
    };


    /*! \brief A helper class which allows mathematics to be performed
      directly on a dilated integer.
     
      This class is based on the paper "Fast additions on masked
      integers" by M. D. Adams and D. S. Wise
      (doi:10.1145/1149982.1149987).
     
     */
    template<size_t d>
    class DilatedInteger
    {
    public:      
      /*! \brief Default constructor.
       */
      inline DilatedInteger() {}

      /*! \brief Construct a DilatedInteger from a undilated integer.
       */
      inline DilatedInteger(const size_t val):
	_value(dilate<d>(val)) {}
      
      /*! \brief Copy constructor.
       */      
      inline DilatedInteger(const DilatedInteger<d>& o):
	_value(o._value) {}
      
      /*! \brief Returns the dilated integer. */      
      inline const size_t& getDilatedValue() const { return _value; }
      /*! \brief Returns the undilated integer. */      
      inline size_t getRealValue() const { return undilate<d>(_value); }
      /*! \brief Sets this DilatedInteger to the passed dilated integer. */
      inline void setDilatedValue(const size_t& i) { _value = i & dilatedMask; }
      
      /*! \brief Assignment operator for undilated values. */
      inline void operator=(const size_t& i) { _value = dilate<d>(i); }
      /*! \brief Assignment operator. */
      inline void operator=(const DilatedInteger& i) { _value = i._value; }
      
      //! \brief Subtraction operator.
      inline DilatedInteger operator-(const DilatedInteger& o) const
      { return DilatedInteger((_value - o._value) & dilatedMask, 0); }
      
      //! \brief Addition operator.
      inline DilatedInteger operator+(const DilatedInteger& o) const
      { return DilatedInteger((_value + (~dilatedMask) + o._value) & dilatedMask, 0); }
      
      //! \brief Increment operator.
      inline DilatedInteger& operator++() 
      { _value = (_value - dilatedMask) & dilatedMask; return *this; }
      
      //! \brief Decrement operator.
      inline DilatedInteger& operator--() 
      { _value = (_value - 1) & dilatedMask; return *this; }

      //! \brief Inplace subtraction operator.
      inline DilatedInteger& operator-=(const DilatedInteger& o)
      { 
	_value -= o._value; 
	_value &= dilatedMask; 
	return *this;
      }

      //! \brief Inplace addition operator.
      inline DilatedInteger& operator+=(const DilatedInteger& o)
      { 
	_value += (~dilatedMask) + o._value;
	_value &= dilatedMask;
	return *this;
      }
      
      //! \brief Comparison operator.
      inline bool operator==(const DilatedInteger& o) const
      { return _value == o._value; }
      
      //! \brief Inequality operator.
      inline bool operator!=(const DilatedInteger& o) const
      { return _value != o._value; }
      
      //! \brief Less-than operator.
      inline bool operator<(const DilatedInteger& o) const
      { return _value < o._value; }
      
      //! \brief Greater-than operator.
      inline bool operator>(const DilatedInteger& o) const
      { return _value > o._value; }
      
      //! \brief Less-than-or-equal operator.
      inline bool operator<=(const DilatedInteger& o) const
      { return _value <= o._value; }
      
      //! \brief Greater-than-or-equal operator.
      inline bool operator>=(const DilatedInteger& o) const
      { return _value >= o._value; }

      /*! \brief Modulus operator (expensive).
       
        A complication with the modulus operation is that the real
        value actually has less bits than the type. This means that
        large overflows are not wrapped correctly.
       
        To fix this we simply mask off the unused bits of the real
        value.
       */
      inline DilatedInteger operator%(const size_t& mod) const
      { return DilatedInteger(getRealValue() % mod); }

      //! \brief Inplace modulus operator (expensive).
      inline DilatedInteger& operator%=(size_t mod)
      {
	operator=(getRealValue() % mod);
	return *this;
      }
      
    private:
      template<class T> friend struct std::numeric_limits; 

      /*! \brief A mask for the settable bits of the dilated integer.
       */
      static const size_t dilatedMask = dilatedinteger::maxDilatedValue<d>::result;

      /*! \brief Hidden constructor constructing from pre-dilated
       * integer values.
       *
       * This constructor is used by the numeric limits class
       */
      inline DilatedInteger(const size_t val, void*):
	_value(val) {}

      /*! \brief The dilated integer, stored as normalized integer at
       * mask’s 1 bits.
       */
      size_t _value; 
    };
  }
}


namespace std {
  /*! \brief A specialization of numeric_limits for
   * \ref magnet::math::DilatedInteger classes.
   */
  template <size_t d>
  struct numeric_limits<magnet::math::DilatedInteger<d> > 
  {
  public:
    static const bool is_specialized = true;
    
    inline static magnet::math::DilatedInteger<d> min() throw() 
    { return magnet::math::DilatedInteger<d>(0,0); }
    
    inline static magnet::math::DilatedInteger<d> max() throw()
    { return magnet::math::DilatedInteger<d>(magnet::math::dilatedinteger::maxDilatedValue<d>::result,0); }

    static const int  digits = magnet::math::dilatedinteger::s<d>::result;
    static const int  digits10 = (size_t(1) << digits) / 10;
    static const bool is_signed = false;
    static const bool is_integer = true;
    static const bool is_exact = true;
    static const int radix = 2;
    inline static magnet::math::DilatedInteger<d> epsilon() throw() 
    { return magnet::math::DilatedInteger<d>(1, 0); }
    
    static magnet::math::DilatedInteger<d> round_error() throw();
    
    static const int  min_exponent = 0;
    static const int  min_exponent10 = 0;
    static const int  max_exponent = 0;
    static const int  max_exponent10 = 0;
    
    static const bool has_infinity = false;
    static const bool has_quiet_NaN = false;
    static const bool has_signaling_NaN = false;
    
    //static const float_denorm_style has_denorm = denorm absent;

    static const bool has_denorm_loss = false;
    
    static magnet::math::DilatedInteger<d> infinity() throw();
    static magnet::math::DilatedInteger<d> quiet_NaN() throw();
    static magnet::math::DilatedInteger<d> signaling_NaN() throw();
    static magnet::math::DilatedInteger<d> denorm_min() throw();
    
    static const bool is_iec559 = false;
    static const bool is_bounded = true;
    static const bool is_modulo = true;
    
    static const bool traps = false;
    static const bool tinyness_before = false;
    static const float_round_style round_style = round_toward_zero;
  };
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/frenkelroot.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <magnet/math/quadratic.hpp>
#include <iostream>

namespace magnet {
  namespace math {
    /*! \brief Shooting root finder using quadratic estimation.
  
      \param toleranceLengthScale should be 10^-10 the typical scale of
      the function.
    */
    template<class T>
    std::pair<bool,double> quadRootHunter(const T& fL, double& t_low, double& t_high,
					  const double& toleranceLengthScale)
    {
      double working_time = t_low;
      double timescale = toleranceLengthScale / fL.F_firstDeriv_max();
      bool fwdWorking = false;

      size_t w = 0;

      while(t_low < t_high)
	{
	  //Always try again from the other side
	  fwdWorking = !fwdWorking;

	  if(++w > 1000)
	    {
#ifdef MAGNET_DEBUG
	      std::cerr << "\nThe Frenkel rootfinder is converging too slowly."
			<< "\nt_low = " << t_low << ", t_high = " << t_high;
#endif

	      if(fabs(t_high - t_low) < timescale)
		{
#ifdef MAGNET_DEBUG
		  std::cerr << "\nThe gap is small enough to consider the root solved at t_low";
#endif
		  return std::pair<bool,double>(true, t_low);
		}
	      else
		{
#ifdef MAGNET_DEBUG
		  std::cerr << "\nThe gap is too large and is converging too slowly."
			    << "\n This rootfinding attempt will be aborted and a fake collision returned.";
#endif
		  return std::pair<bool,double>(false, t_low);
		}
	    }

	  working_time = (fwdWorking ? t_low : t_high);
	  T tempfL(fL);
	  tempfL.stream(working_time);

	  double deltaT;
	  {
	    double f0 = tempfL.F_zeroDeriv(),
	      f1 = tempfL.F_firstDeriv(),
	      halff2 = 0.5 * tempfL.F_secondDeriv(),
	      halff2max = 0.5 * tempfL.F_secondDeriv_max();

	    if (f0 > 0) halff2max = -halff2max;

	    {
	      double boundEnhancer;
	      // Enhance bound, no point continuing if the bounds are out of bounds
	      if (fwdWorking)
		{ if (!quadSolve<ROOT_SMALLEST_POSITIVE>(f0, f1, halff2max, boundEnhancer)) break; }
	      else
		if (!quadSolve<ROOT_SMALLEST_NEGATIVE>(f0, f1, halff2max, boundEnhancer)) break;

	      (fwdWorking ? t_low : t_high) += boundEnhancer;

	      if (fwdWorking)
		{ if (!quadSolve<ROOT_SMALLEST_POSITIVE>(f0, f1, halff2, deltaT)) continue; }
	      else
		{ if (!quadSolve<ROOT_SMALLEST_NEGATIVE>(f0, f1, halff2, deltaT)) continue; }
	    }

	  }

	  if (((working_time + deltaT) > t_high)
	      || ((working_time + deltaT) < t_low))
	    continue;

	  // Give it 10,000 iterations before we try shrinking the windows again
	  for(size_t i(10000); i != 0; --i)
	    {
	      working_time += deltaT;

	      if((working_time > t_high) || (working_time < t_low))
		break;

	      tempfL.stream(deltaT);

	      if (!quadSolve<ROOT_SMALLEST_EITHER>(tempfL.F_zeroDeriv(),
									       tempfL.F_firstDeriv(),
									       double(0.5 * tempfL.F_secondDeriv()), deltaT))
		break;

	      if(fabs(deltaT) <  timescale)
		return std::pair<bool,double>(true, working_time + deltaT);
	    }
	}

      return std::pair<bool,double>(false, HUGE_VAL);
    }

    /*! \brief A root finder that is guarranteed to find the earliest
     root in an interval, for functions with known maximum first and
     second derivatives.
    
     First, search for root in main window
      - If a root is not found, return a failure
    
     If a root is found: start a new search in the window just between this root and the lower bound.
        - If a root is found, restart the search again, in the smaller 
        - If no root is found, drop out of this inner loop
      - Check root validity
        - If root is valid, this is earliest possible root - roll with it
        - If root is invalid, set new concrete t_low just above this found root and go from the top
    
     \param toleranceLengthScale Should be 10^-10 the typical length scale of the system

     If the root finder fails, it will return (false, HUGE_VAL), if it
     fails due to the iteration count going too high, it will return
     (false, t_low), where t_low is a lower bound on any possible root.

     Otherwise it will return (true, t) where t is the location of the
     root.
    */
    template<class T>
    std::pair<bool,double> frenkelRootSearch(const T& fL, double t_low, double t_high,
					     double toleranceLengthScale)
    {
      std::pair<bool,double> root(false,HUGE_VAL);

      while(t_high > t_low)
	{
	  root = quadRootHunter<T>(fL, t_low, t_high, toleranceLengthScale);
	  //M_throw() << "We return " << root.first;
	  //If no root was found, return the lower bound on the root
	  if (root.first == false) return root;

	  //We found a root, now check for earlier roots
	  double temp_high = t_high;
	  do {
	    //Start a search, stream the function to the root
	    T tempfL(fL);
	    tempfL.stream(root.second);
	    //Calculate the offset for the upper bound
	    double Fdoubleprimemax = tempfL.F_secondDeriv_max();
	    temp_high = root.second - (fabs(2.0 * tempfL.F_firstDeriv())
				       / Fdoubleprimemax);

	    //Now check if the upper bound is below the lower bound.
	    //If so, the current root is the earliest.
	    if ((temp_high < t_low) || (Fdoubleprimemax == 0)) break;

	    //Search for a root in the new interval
	    std::pair<bool,double> temp_root = quadRootHunter<T>(fL, t_low, temp_high, toleranceLengthScale);

	    //If there is no root, then the current root is fine
	    if (!temp_root.first)
	      break;
	
	    //Otherwise, use the new root as the earliest one so far
	    root = temp_root;

	  } while(temp_high > t_low);

	  // At this point $root contains earliest valid root guess.
	  // Check root validity.
	  T tempfL(fL);
	  tempfL.stream(root.second);

	  if (tempfL.test_root()) return root;

	  //The root was not valid, set the lower bound to the current root value
	  t_low = root.second + ((2.0 * fabs(tempfL.F_firstDeriv()))
				 / tempfL.F_secondDeriv_max());

	  //Now invalidate the current root
	  root.first = false;
	  root.second = HUGE_VAL;
	}

      return root;
    }
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/histogram.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once
#include <magnet/containers/fuzzy_array.hpp>
#include <magnet/xmlwriter.hpp>
#include <boost/foreach.hpp>

namespace magnet {
  namespace math {
    template<bool shiftBin=false>
    class Histogram : public magnet::containers::FuzzyArray<unsigned long, shiftBin>
    {
      typedef typename magnet::containers::FuzzyArray<unsigned long,shiftBin> Container;

    public:
      Histogram(double binwidth):
	Container(binwidth),
	sampleCount(0)
      {}
  
      Histogram():
	sampleCount(0)
      {}
  
      void addVal(const double& val)
      {
	++(Container::operator[](val));
	++sampleCount;
      }
  
      void outputHistogram(magnet::xml::XmlStream& XML, double scalex) const
      {

	XML << magnet::xml::tag("Histogram")
	    << magnet::xml::attr("SampleCount")
	    << sampleCount
	    << magnet::xml::attr("Dimension") << 1
	    << magnet::xml::attr("BinWidth") << Container::getBinWidth() * scalex;
  
	double avgSum = 0.0;
	BOOST_FOREACH(const typename Container::value_type &p1, *this)
	  avgSum += (static_cast<double>(p1.first) + 0.5 * shiftBin) * p1.second;
  
	XML << magnet::xml::attr("AverageVal")
	    << (avgSum * Container::getBinWidth() * scalex / sampleCount)
	    << magnet::xml::chardata();
  
	BOOST_FOREACH(const typename Container::value_type &p1, *this)
	  XML << (p1.first + 0.5 * shiftBin) * Container::getBinWidth() * scalex << " " 
	      << static_cast<double>(p1.second)
	  /(Container::getBinWidth() * sampleCount * scalex) << "\n";
  
	XML << magnet::xml::endtag("Histogram");
      }

      inline unsigned long getSampleCount() const { return sampleCount; }

    protected:
      unsigned long sampleCount;
    };

    template<bool shiftBin=false>
    class HistogramWeighted: public magnet::containers::FuzzyArray<double,shiftBin>
    {
      typedef magnet::containers::FuzzyArray<double> Container;
    public:
      HistogramWeighted(double binwidth):
	Container(binwidth),
	sampleCount(0)
      {}
  
      HistogramWeighted():
	sampleCount(0)
      {}
  
      void addVal(double val, double weight)
      {
	Container::operator[](val) += weight;
	sampleCount += weight;
      }
    
      void outputHistogram(magnet::xml::XmlStream& XML, double scalex) const
      {
	XML << magnet::xml::tag("HistogramWeighted")
	    << magnet::xml::attr("TotalWeight")
	    << sampleCount
	    << magnet::xml::attr("Dimension") << 1
	    << magnet::xml::attr("BinWidth") << Container::getBinWidth() * scalex;
  
	double avgSum = 0.0;
	BOOST_FOREACH(const Container::value_type &p1, *this)
	  avgSum += static_cast<double>(p1.first + 0.5 * shiftBin) * p1.second;
  
	XML << magnet::xml::attr("AverageVal")
	    << avgSum * Container::getBinWidth() * scalex / sampleCount
	    << magnet::xml::chardata();
  
	//This gives mathmatically correct but not really pretty
	BOOST_FOREACH(const Container::value_type &p1, *this)
	  XML << (p1.first + 0.5 * shiftBin) * Container::getBinWidth() * scalex << " "
	      << static_cast<double>(p1.second)
	  / (Container::getBinWidth() * sampleCount * scalex) << "\n";
  
	XML << magnet::xml::endtag("HistogramWeighted");
      }


      void outputClearHistogram(magnet::xml::XmlStream& XML, 
				double scalex) const
      {
	XML << magnet::xml::tag("HistogramWeighted")
	    << magnet::xml::attr("TotalWeight")
	    << sampleCount
	    << magnet::xml::attr("Dimension") << 1
	    << magnet::xml::attr("BinWidth") << Container::getBinWidth() * scalex;
  
	double avgSum = 0.0;
	BOOST_FOREACH(const Container::value_type &p1, *this)
	  avgSum += static_cast<double>(p1.first + 0.5 * shiftBin)* p1.second;
  
	XML << magnet::xml::attr("AverageVal")
	    << (avgSum * Container::getBinWidth() / sampleCount)
	    << magnet::xml::chardata();
    
	//This one gives histograms usable by the reweight program
	BOOST_FOREACH(const Container::value_type &p1, *this)
	  XML << (p1.first + 0.5 * shiftBin) * Container::getBinWidth() * scalex << " " 
	      << static_cast<double>(p1.second)
	  / (Container::getBinWidth() * sampleCount * scalex) << "\n";
  
	XML << magnet::xml::endtag("HistogramWeighted");
      }
  
      inline double getSampleCount() const { return sampleCount; }
    protected:
      double sampleCount;
    };
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/matrix.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once
#include <magnet/math/vector.hpp>
#include <magnet/math/detail/eigenval.hpp>

namespace magnet {
  namespace math {
    // define default MatrixExpression, which is the Matrix type
    template <>
    class MatrixExpression<>
    {
    public:
      double xx, xy, xz,                         // elements of the matrix
	yx, yy, yz,
	zx, zy, zz;

      inline MatrixExpression<>() {}             // default constructor

      inline MatrixExpression
      (double a, double b, double c,
       double d, double e, double f,
       double g, double h, double i) :
	xx(a), xy(b), xz(c),
	yx(d), yy(e), yz(f),
	zx(g), zy(h), zz(i)
      {}
      
      std::pair<std::tr1::array<Vector, 3>, std::tr1::array<double, 3> > 
      symmetric_eigen_decomposition() const
      {
#ifdef MAGNET_DEBUG
	for (int i = 0; i < 3; i++)
	  for (int j = 0; j < 3; j++)
	    if (operator()(i,j) != operator()(i,j))
	      M_throw() << "Cannot perform an eigen decomposition of a matrix which is not symmetric using this function!";
#endif

	double V[3][3];
	double d[3];
	double e[3];
	for (int i = 0; i < 3; i++)
	  for (int j = 0; j < 3; j++)
	    V[i][j] = operator()(i,j);
	
	detail::tred2(V, d, e);
	detail::tql2(V, d, e);

	std::tr1::array<double, 3> eigenvals = {{d[0], d[1], d[2]}};
	std::tr1::array<Vector, 3> eigenvecs 
	  = {{Vector(V[0][0], V[1][0], V[2][0]),
	      Vector(V[0][1], V[1][1], V[2][1]),
	      Vector(V[0][2], V[1][2], V[2][2])}};
	//Now output the eigenvectors and eigenvalues
	return std::make_pair(eigenvecs, eigenvals);
      }


      template<class A,int B,class C>
      inline MatrixExpression(const MatrixExpression<A,B,C>&e):
	xx(e.eval<0,0>()), xy(e.eval<0,1>()), xz(e.eval<0,2>()),
	yx(e.eval<1,0>()), yy(e.eval<1,1>()), yz(e.eval<1,2>()),
	zx(e.eval<2,0>()), zy(e.eval<2,1>()), zz(e.eval<2,2>())
      {}

      // set all elements to zero
      inline void zero()
      { xx = xy = xz = yx = yy = yz = zx = zy = zz = 0; }

      inline void one() // turn into an identity matrix
      { xx = yy = zz = 1; xy = xz = yx = yz = zx = zy = 0; }

      inline void reorthogonalize();             // Gramm-Schmidt
    
      inline double nrm2() const // norm squared
      { 
	return SQR(xx)+SQR(xy)+SQR(xz)
	  +SQR(yx)+SQR(yy)+SQR(yz)
	  +SQR(zx)+SQR(zy)+SQR(zz);
      }

      inline double tr() const { return xx+yy+zz; }  // trace

      // determininant
      inline double det() const
      { return xx*(yy*zz-yz*zy)+xy*(yz*zx-yx*zz)+xz*(yx*zy-yy*zx); }
  

      // norm
      inline double nrm() const 
      {
	double biggestRow1=std::max(std::max(std::abs(xx), std::abs(xy)), std::abs(xz));
	double biggestRow2=std::max(std::max(std::abs(yx), std::abs(yy)), std::abs(yz));
	double biggestRow3=std::max(std::max(std::abs(zx), std::abs(zy)), std::abs(zz));
	double biggest = std::max(std::max(biggestRow1, biggestRow2), biggestRow3);
	if (biggest!=0) 
	  return biggest*(double)(std::sqrt(SQR(xx/biggest)
					    +SQR(xy/biggest)
					    +SQR(xz/biggest)
					    +SQR(yx/biggest)
					    +SQR(yy/biggest)
					    +SQR(yz/biggest)
					    +SQR(zx/biggest)
					    +SQR(zy/biggest)
					    +SQR(zz/biggest)));
	else 
	  return 0;
      }

      static inline Matrix identity() { return Matrix(1,0,0,0,1,0,0,0,1); }

      // access to elements through parenthesis
      inline double& operator()(int i, int j) { return *(&xx+3*i+j); }
      inline const double& operator() (int i, int j) const { return *(&xx+3*i+j); }  

      inline double& operator() (int i) { return *(&xx+i); }  
      inline const double& operator() (int i) const { return *(&xx+i); }  

      inline bool operator==(const MatrixExpression& omat) const
      {
	for (size_t i(0); i < 9; ++i)
	  if (operator()(i) != omat(i))
	    return false;

	return true;
      }

      inline VectorExpression<MatrixExpression<>,ops::RowOp,Base> row(int i);// return i-th row   
  
      inline VectorExpression<MatrixExpression<>,ops::ColumnOp,Base> column(int j); // return j-th column

      // set the elements of a row equal to those of a vector
      template<class A, int B, class C> inline 
      void setRow(const int i, const VectorExpression<A,B,C> &e)
      {
	switch(i) {
	case 0: xx = e.eval<0>(); xy = e.eval<1>(); xz = e.eval<2>(); break;
	case 1: yx = e.eval<0>(); yy = e.eval<1>(); yz = e.eval<2>(); break;
	case 2: zx = e.eval<0>(); zy = e.eval<1>(); zz = e.eval<2>(); break;
	}
      }

      // set the elements of a column equal to those of a vector
      template<class A, int B, class C> inline 
      void setColumn(const int j, const VectorExpression<A,B,C>&e)
      {
	switch(j) {
	case 0: xx = e.eval<0>(); yx = e.eval<1>(); zx = e.eval<2>(); break;
	case 1: xy = e.eval<0>(); yy = e.eval<1>(); zy = e.eval<2>(); break;
	case 2: xz = e.eval<0>(); yz = e.eval<1>(); zz = e.eval<2>(); break;
	}
      }

      inline MatrixExpression<>& operator*=(const double d);  // multiply by number
      inline MatrixExpression<>& operator/=(const double d);  // divide by number

      template<class A,int B,class C> inline     // assign MatrixExpression
      MatrixExpression<>& 
      operator=(const MatrixExpression<A,B,C>& e);   

      template<class A,int B,class C> inline 
      MatrixExpression<>& 
      operator+=(const MatrixExpression<A,B,C>& e);//add a MatrixExpression

      template<class A,int B,class C> inline 
      MatrixExpression<>& 
      operator-=(const MatrixExpression<A,B,C> &e);//subtract MatrixExpression

      template<class A,int B,class C> inline 
      MatrixExpression<>& 
      operator*=(const MatrixExpression<A,B,C> &m);//multiply MatrixExpression

      template<int I,int J> inline double eval() const; //evaluate components
    };

    // passive access to the elements through eval
    template <> inline double MatrixExpression<>::eval<0,0>() const { return xx; }
    template <> inline double MatrixExpression<>::eval<0,1>() const { return xy; }
    template <> inline double MatrixExpression<>::eval<0,2>() const { return xz; }
    template <> inline double MatrixExpression<>::eval<1,0>() const { return yx; }
    template <> inline double MatrixExpression<>::eval<1,1>() const { return yy; }
    template <> inline double MatrixExpression<>::eval<1,2>() const { return yz; }
    template <> inline double MatrixExpression<>::eval<2,0>() const { return zx; }
    template <> inline double MatrixExpression<>::eval<2,1>() const { return zy; }
    template <> inline double MatrixExpression<>::eval<2,2>() const { return zz; }


    // operator+ takes two matrix expressions and returns an appropriate
    // matrix expression
    template<class A,int B,class C,class D,int E,class F>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::PlusOp, MatrixExpression<D,E,F> >
    operator+(const MatrixExpression<A,B,C> & a, 
	      const MatrixExpression<D,E,F> & b);

    // operator- takes two matrix expressions and returns an appropriate
    // matrix expression
    template<class A,int B,class C,class D,int E,class F>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::MinusOp, MatrixExpression<D,E,F> >
    operator- (const MatrixExpression<A,B,C> & a,
	       const MatrixExpression<D,E,F> & b);

    // operator* takes two matrix expressions and returns an appropriate
    // matrix expression
    template<class A,int B,class C,class D,int E,class F>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, MatrixExpression<D,E,F> >
    operator*(const MatrixExpression<A,B,C> & a, 
	      const MatrixExpression<D,E,F> & b);

    // operator* takes a matrix expressions and a vector expression, and
    // returns an appropriate vector expression
    template<class A,int B,class C,class D,int E,class F>
    inline VectorExpression < MatrixExpression<A,B,C>, ops::TimesOp, VectorExpression<D,E,F> >
    operator*(const MatrixExpression<A,B,C> & a, 
	      const VectorExpression<D,E,F> & b);

    // operator* takes a scalar and a matrix expression, and returns an
    // appropriate matrix expression
    template<class A,int B,class C>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double >
    operator* (double b, 
	       const MatrixExpression<A,B,C> & a);

    // operator* takes a matrix expression and a scalar, and returns an
    // appropriate matrix expression
    template<class A,int B,class C>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double >
    operator* (const MatrixExpression<A,B,C> & a, 
	       double b);

    // operator/ takes a matrix expression and a scalar, and returns an
    // appropriate matrix expression
    template<class A,int B,class C>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double >
    operator/ (const MatrixExpression<A,B,C> & a, 
	       double b);

    // unary operator- takes a matrix expression and returns an
    // appropriate matrix expression
    template<class A,int B,class C>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::NegativeOp, Base >
    operator- (const MatrixExpression<A,B,C> & a);

    // Transpose function, takes a matrix expression and returns an
    // appropriate matrix expression
    template<class A,int B,class C>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::TransposeOp, Base> 
    Transpose(const MatrixExpression<A,B,C> & a);

    // Dyadic function, takes two vector expressions and returns an
    // appropriate matrix expression
    template<class A,int B,class C,class D,int E,class F>
    inline MatrixExpression < VectorExpression<A,B,C>, ops::DyadicOp, VectorExpression<D,E,F> > 
    Dyadic(const VectorExpression<A,B,C> & a, 
	   const VectorExpression<D,E,F> & b);

    // Inverse of a matrix
    inline MatrixExpression<> Inverse(const MatrixExpression<> &M);

    // rotation matrix around vector V by an angle V.nrm()
    inline MatrixExpression<> Rodrigues(const Vector &V);

    //                                           
    // member functions of the basic Matrix type 
    //                                           

    // assignment from an expression
    template<class A,int B,class C>
    inline MatrixExpression<>& MatrixExpression<>:: operator=(const MatrixExpression<A,B,C> &e)
    {
      double newvals[3][3] 
	= {{e.eval<0,0>(), e.eval<0,1>(), e.eval<0,2>()},
	   {e.eval<1,0>(), e.eval<1,1>(), e.eval<1,2>()},
	   {e.eval<2,0>(), e.eval<2,1>(), e.eval<2,2>()}};

      xx = newvals[0][0]; xy = newvals[0][1]; xz = newvals[0][2];
      yx = newvals[1][0]; yy = newvals[1][1]; yz = newvals[1][2];
      zx = newvals[2][0]; zy = newvals[2][1]; zz = newvals[2][2];
      return *this;
    }

    // multiply-by assignment from an expression
    inline MatrixExpression<>& MatrixExpression<>:: operator*=(const double d)
    {
      xx *= d;  xy *= d;  xz *= d;
      yx *= d;  yy *= d;  yz *= d;
      zx *= d;  zy *= d;  zz *= d;
      return *this;
    }
    // divide-by assignment from an expression
    inline MatrixExpression<>& MatrixExpression<>:: operator/=(const double d)
    {
      xx /= d;  xy /= d;  xz /= d;
      yx /= d;  yy /= d;  yz /= d;
      zx /= d;  zy /= d;  zz /= d;
      return *this;
    }

    // add-to assignment from an expression
    template<class A,int B,class C>
    inline MatrixExpression<>& MatrixExpression<>:: operator+=(const MatrixExpression<A,B,C> &e)
    { return (*this = *this + e); }
  
    // subtract-from assignment from an expression
    template<class A,int B,class C>
    inline MatrixExpression<>& MatrixExpression<>:: operator-=(const MatrixExpression<A,B,C> &e)
    { return (*this = *this - e); }

    // multiply-by-matrix assignment from an expression
    template<class A,int B,class C>
    inline MatrixExpression<>& MatrixExpression<>::operator*=(const MatrixExpression<A,B,C> & m)
    {
      MatrixExpression<> rhs(*this * m);
      return (*this = rhs);
    }


    // to access the elements of a matrix expression
#define MATPARENTHESIS operator()(const int _i, const int _j) const	\
    {									\
      switch(_i){							\
      case 0: switch(_j){						\
	case 0: return eval<0,0>();					\
	case 1: return eval<0,1>();					\
	case 2: return eval<0,2>();					\
	default: return 0;						\
	}								\
      case 1: switch(_j){						\
	case 0: return eval<1,0>();					\
	case 1: return eval<1,1>();					\
	case 2: return eval<1,2>();					\
	default: return 0;						\
	}								\
      case 2: switch(_j){						\
	case 0: return eval<2,0>();					\
	case 1: return eval<2,1>();					\
	case 2: return eval<2,2>();					\
	default: return 0;						\
	}								\
      default: return 0;						\
      }									\
    }


    // to get the norm of a matrix
#define MATNRM nrm() const					\
    {								\
      double xx=eval<0,0>(), xy=eval<0,1>(), xz=eval<0,2>();	\
      double yx=eval<1,0>(), yy=eval<1,1>(), yz=eval<1,2>();	\
      double zx=eval<2,0>(), zy=eval<2,1>(), zz=eval<2,2>();	\
      double absval;						\
      double biggest=xx<0?-xx:xx;				\
      absval=xy<0?-xy:xy;					\
      if (absval>biggest) biggest=absval;			\
      absval=xz<0?-xz:xz;					\
      if (absval>biggest) biggest=absval;			\
      absval=yx<0?-yx:yx;					\
      if (absval>biggest) biggest=absval;			\
      absval=yy<0?-yy:yy;					\
      if (absval>biggest) biggest=absval;			\
      absval=yz<0?-yz:yz;					\
      if (absval>biggest) biggest=absval;			\
      absval=zx<0?-zx:zx;					\
      if (absval>biggest) biggest=absval;			\
      absval=zy<0?-zy:zy;					\
      if (absval>biggest) biggest=absval;			\
      absval=zz<0?-zz:zz;					\
      if (absval>biggest) biggest=absval;			\
      if (biggest!=0)						\
	return biggest*(double)(sqrt(SQR(xx/biggest)		\
				     +SQR(xy/biggest)		\
				     +SQR(xz/biggest)		\
				     +SQR(yx/biggest)		\
				     +SQR(yy/biggest)		\
				     +SQR(yz/biggest)		\
				     +SQR(zx/biggest)		\
				     +SQR(zy/biggest)		\
				     +SQR(zz/biggest)));	\
      else							\
	return 0;						\
    } 

    // to get the norm squared of a matrix expression
#define MATNRM2 nrm2() const					\
    {								\
      return SQR(eval<0,0>())+SQR(eval<0,0>())+SQR(eval<0,0>())	\
        +SQR(eval<0,0>())+SQR(eval<0,0>())+SQR(eval<0,0>())	\
        +SQR(eval<0,0>())+SQR(eval<0,0>())+SQR(eval<0,0>());	\
    }

    // to get the trace of a matrix expression
#define MATTR tr() const				\
    {							\
      return eval<0,0>() + eval<1,1>() + eval<2,2>();	\
    }

    // to get the determinant of a matrix expression
#define MATDET det() const						\
    {									\
      double xx=eval<0,0>(), xy=eval<0,1>(), xz=eval<0,2>();		\
      double yx=eval<1,0>(), yy=eval<1,1>(), yz=eval<1,2>();		\
      double zx=eval<2,0>(), zy=eval<2,1>(), zz=eval<2,2>();		\
      return xx*(yy*zz-yz*zy)+xy*(yz*zx-yx*zz)+xz*(yx*zy-yy*zx);	\
    }

    // to get the i-th row of a matrix expression
    // note: the class of the matrix expression has to be defined in CLASS
#define MATROW VectorExpression<CLASS,ops::RowOp,Base> row(int i) const \
    {									\
      return VectorExpression<CLASS,ops::RowOp,Base>( *this, i );	\
    }

    // to get the j-th column of a matrix expression
    // note: the class of the matrix expression has to be defined in CLASS
#define MATCOLUMN VectorExpression<CLASS,ops::ColumnOp,Base> column(int j) const \
    {									\
      return VectorExpression<CLASS,ops::ColumnOp,Base>( *this, j );	\
    }


    // Expression template class for '+' between two MatrixExpressions
    //
    // A, C, D, and F are classes, B and E are Operators
    // if B=ops::NoOp and A=C=Base, the first sub-expression is actually a Matrix
    // if E=ops::NoOp and D=F=Base, the second sub-expression is actually a Matrix
    template<class A,int B,class C,class D,int E,class F>
    class MatrixExpression < MatrixExpression<A,B,C>, ops::PlusOp, MatrixExpression<D,E,F> >
    {
    public:

      // define (*this).nrm2(), (*this).nrm(),(*this).te(), (*this).det(), element access (*this)(i,j)
      inline double MATNRM2
      inline double MATNRM
      inline double MATDET
      inline double MATTR
      inline double MATPARENTHESIS 

      // define row and column access as if they were Vectors
      // CLASS is used in the MATROW and MATCOLUMN macros
#define CLASS MatrixExpression<MatrixExpression<A,B,C>,ops::PlusOp,MatrixExpression<D,E,F> >
      inline MATROW
      inline MATCOLUMN
#undef CLASS

      // define what this operation evaluates to  
      template <int I, int J> inline double eval() const
      { 
	return a->eval<I,J>() + b->eval<I,J>(); 
      }

      // constructor
      inline 
      MatrixExpression(const MatrixExpression<A,B,C> & _a, 
		       const MatrixExpression<D,E,F> & _b)
	: a(&_a), b(&_b) {}

    private:
      // store pointers to the sub-expressions
      const MatrixExpression<A,B,C> * a;
      const MatrixExpression<D,E,F> * b;
    };


    // Expression template class for '-' between two MatrixExpressions
    //
    // A, C, D, and F are classes, B and E are Operators
    // if B=ops::NoOp and A=C=Base, the first sub-expression is actually a Matrix
    // if E=ops::NoOp and D=F=Base, the second sub-expression is actually a Matrix
    template<class A,int B,class C,class D,int E,class F>
    class MatrixExpression < MatrixExpression<A,B,C>, ops::MinusOp, MatrixExpression<D,E,F> >
    {
    public:

      // define (*this).nrm2(), (*this).nrm(),(*this).te(), (*this).det(), and
      // element access (*this)(i,j)
      inline double MATNRM2
      inline double MATNRM
      inline double MATDET
      inline double MATTR
      inline double MATPARENTHESIS

      // define row and column access as if they were Vectors
      // CLASS is used in the MATROW and MATCOLUMN macros
#define CLASS MatrixExpression<MatrixExpression<A,B,C>,ops::MinusOp,MatrixExpression<D,E,F> >
      inline MATROW
      inline MATCOLUMN
#undef CLASS

      // define what this operation evaluates to  
      template <int I, int J> inline double eval() const
      { 
	return a->eval<I,J>() - b->eval<I,J>(); 
      }

      // constructor
      inline 
      MatrixExpression(const MatrixExpression<A,B,C>& _a, 
		       const MatrixExpression<D,E,F>& _b)
	: a(&_a), b(&_b) {}

    private:
      // store pointers to the sub-expressions
      const MatrixExpression<A,B,C> * a;
      const MatrixExpression<D,E,F> * b;
    };


    // Expression template class for '*' between a MatrixExpression and a double
    //
    // A and C are classes, B is an operator
    // if B=ops::NoOp and A=C=Base, the sub-expression is actually a Matrix
    template<class A,int B,class C>
    class MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double >
    {
    public:
  
      // define (*this).nrm2(), (*this).nrm(),(*this).te(), (*this).det(),
      // element access (*this)(i,j)
      inline double MATNRM2
      inline double MATNRM
      inline double MATDET
      inline double MATTR
      inline double MATPARENTHESIS

      // define row and column access as if they were Vectors
      // CLASS is used in the MATROW and MATCOLUMN macros
#define CLASS MatrixExpression<MatrixExpression<A,B,C>,ops::TimesOp,double >
      inline MATROW
      inline MATCOLUMN
#undef CLASS

      // constructor
      inline 
      MatrixExpression(const MatrixExpression<A,B,C> & _a, 
		       double _b) 
	: a(&_a), b(_b) {}

      // define what this operation evaluates to  
      template <int I, int J> inline double eval() const
      { return a->eval<I,J>() * b; }

      inline MatrixExpression & operator* (double c)
      {
	b *= c;
	return *this;
      }

      inline MatrixExpression & operator/ (double c)
      {
	b /= c;
	return *this;
      }

    private:
      // store the double and a pointer to the sub-MatrixExpression
      const MatrixExpression<A,B,C>* a;
      double b;

      template<class D,int E,class F> 
      friend MatrixExpression < MatrixExpression<D,E,F>, ops::TimesOp, double >&
      operator* (double b, MatrixExpression < MatrixExpression<D,E,F>, ops::TimesOp, double > &a);

      template<class D,int E,class F> 
      friend MatrixExpression < MatrixExpression<D,E,F>, ops::TimesOp, double >&
      operator/ (double b, MatrixExpression < MatrixExpression<D,E,F>, ops::TimesOp, double > &a);
    };


    // Expression template class for '*' between two MatrixExpressions
    //
    // A, C, D, and F are classes, B and E are Operators
    // if B=ops::NoOp and A=C=Base, the first sub-expression is actually a Matrix
    // if E=ops::NoOp and D=F=Base, the second sub-expression is actually a Matrix
    template<class A,int B,class C,class D,int E,class F>
    class MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, MatrixExpression<D,E,F> >
    {
    public:

      // define (*this).nrm2(), (*this).nrm(),(*this).te(), (*this).det(),
      // element access (*this)(i,j)
      inline double MATNRM2
      inline double MATNRM
      inline double MATDET
      inline double MATTR
      inline double MATPARENTHESIS

      // define row and column access as if they were Vectors
      // CLASS is used in the MATROW and MATCOLUMN macros
#define CLASS MatrixExpression<MatrixExpression<A,B,C>,ops::TimesOp,MatrixExpression<D,E,F> >
      inline MATROW
      inline MATCOLUMN
#undef CLASS

      // define what this operation evaluates to  
      template <int I, int J> inline double eval() const
      {
	return  a->eval<I,0>() * b->eval<0,J>()
          + a->eval<I,1>() * b->eval<1,J>()
          + a->eval<I,2>() * b->eval<2,J>();
      }

      // constructor
      inline MatrixExpression(const MatrixExpression<A,B,C>&_a, 
			      const MatrixExpression<D,E,F>&_b) 
	: a(&_a), b(&_b) {}

    private:
      // store pointers to the sub-expressions
      const MatrixExpression<A,B,C>* a;
      const MatrixExpression<D,E,F>* b;
    };

    // Expression template class for unary '-' acting on a MatrixExpression 
    //
    // A and C are classes, B is an operator
    // if B=ops::NoOp and A=C=Base, the sub-expression is actually a Matrix
    template<class A,int B,class C>
    class MatrixExpression < MatrixExpression<A,B,C>, ops::NegativeOp, Base >
    {
    public:

      // define (*this).nrm2(), (*this).nrm(),(*this).te(), (*this).det(),
      // element access (*this)(i,j)
      inline double MATNRM2
      inline double MATNRM
      inline double MATDET
      inline double MATTR
      inline double MATPARENTHESIS

      // define row and column access as if they were Vectors
      // CLASS is used in the MATROW and MATCOLUMN macros
#define CLASS MatrixExpression< MatrixExpression<A,B,C>, ops::NegativeOp, Base >
      inline MATROW
      inline MATCOLUMN
#undef CLASS

      // define what this operation evaluates to  
      template <int I, int J> inline double eval() const
      {
	return  - a->eval<I,J>;
      }

      // constructor
      inline MatrixExpression(const MatrixExpression<A,B,C> &_a) 
	: a(&_a) {}

    private:
      // store pointer to the sub-expression
      const MatrixExpression<A,B,C> * a;
    };


    // Expression template class for transpose function 
    //
    // A and C are classes, B is an operator
    // if B=ops::NoOp and A=C=Base, the sub-expression is actually a Matrix
    template<class A,int B,class C>
    class MatrixExpression < MatrixExpression<A,B,C>, ops::TransposeOp, Base >
    {
    public:

      // define (*this).nrm2(), (*this).nrm(),(*this).te(), (*this).det(),
      // element access (*this)(i,j)
      inline double MATNRM2
      inline double MATNRM
      inline double MATDET
      inline double MATTR
      inline double MATPARENTHESIS

      // define row and column access as if they were Vectors
      // CLASS is used in the MATROW and MATCOLUMN macros
#define CLASS MatrixExpression< MatrixExpression<A,B,C>, ops::TransposeOp, Base >
      inline MATROW
      inline MATCOLUMN
#undef CLASS

      // define what this operation evaluates to  
      template <int I, int J> inline double eval() const
      {
	return  a->eval<J,I>();
      }

      // constructor
      inline 
      MatrixExpression(const MatrixExpression<A,B,C> &_a) 
	: a(&_a) {}

    private:
      // store pointer to the sub-expression
      const MatrixExpression<A,B,C> * a;
    };


    // Expression template class for Dyadic operation between two VectorExpressions
    //
    // A, C, D, and F are classes, B and E are Operators
    // if B=ops::NoOp and A=C=Base, the first sub-expression is actually a Vector
    // if E=ops::NoOp and D=F=Base, the second sub-expression is actually a Vector
    template<class A,int B,class C,class D,int E,class F>
    class MatrixExpression < VectorExpression<A,B,C>, ops::DyadicOp, VectorExpression<D,E,F> >
    {
    public:

      // define (*this).nrm2(), (*this).nrm(),(*this).te(), (*this).det(),
      // element access (*this)(i,j)
      inline double MATNRM2
      inline double MATNRM
      inline double MATDET
      inline double MATTR
      inline double MATPARENTHESIS

      // define row and column access as if they were Vectors
      // CLASS is used in the MATROW and MATCOLUMN macros
#define CLASS MatrixExpression< VectorExpression<A,B,C>, ops::DyadicOp, VectorExpression<D,E,F> >
      inline MATROW
      inline MATCOLUMN
#undef CLASS

      // define what this operation evaluates to  
      template <int I, int J> inline double eval() const
      {
	return a->eval<I>() * b->eval<J>();
      }

      // constructor
      inline 
      MatrixExpression(const VectorExpression<A,B,C> & _a, 
		       const VectorExpression<D,E,F> & _b) 
	: a(&_a), b(&_b) {}

    private:
      // store pointers to the sub-expressions
      const VectorExpression<A,B,C> * a;
      const VectorExpression<D,E,F> * b;
    };


    // Expression template class for row operation acting on a MatrixExpression 
    //
    // A and C are classes, B is an operator
    // if B=ops::NoOp and A=C=Base, the sub-expression is actually a Matrix
    template<class A,int B,class C>
    class VectorExpression < MatrixExpression<A,B,C>, ops::RowOp, Base >
    {
    public:

      // define (*this).nrm2(), (*this).nrm() and element access (*this)(i) 
      inline double VECNRM2
      inline double VECNRM
      inline double VECPARENTHESES

      // define what this operation evaluates to  
      template <const int J> inline double eval() const
      {
	switch(i) {
	case 0: return a->eval<0,J>();
	case 1: return a->eval<1,J>();
	case 2: return a->eval<2,J>();
	default: 
	  return 0; // should never happen
	}
      }

      // constructor
      inline 
      VectorExpression(const MatrixExpression<A,B,C> & _a,
		       int _i) 
	: a(&_a), i(_i) {}

    private:
      // store pointer to the sub-expression and the index i
      const MatrixExpression<A,B,C> * a;
      const int i;
    };


    // Expression template class for column operation acting on a MatrixExpression 
    //
    // A and C are classes, B is an operator
    // if B=ops::NoOp and A=C=Base, the sub-expression is actually a Matrix
    template<class A,int B,class C>
    class VectorExpression < MatrixExpression<A,B,C>, ops::ColumnOp, Base>
    {
    public:

      // define (*this).nrm2(), (*this).nrm() and element access (*this)(i) 
      inline double VECNRM2
      inline double VECNRM
      inline double VECPARENTHESES

      // define what this operation evaluates to  
      template <const int I> inline double eval() const
      {
	switch(j) {
	case 0: return a->eval<I,0>();
	case 1: return a->eval<I,1>();
	case 2: return a->eval<I,2>();
	default: 
	  return 0; // should never happen
	}
      }

      // constructor
      inline 
      VectorExpression(const MatrixExpression<A,B,C> & _a, 
		       int _j) 
	:  a(&_a), j(_j) {}

    private:
      // store pointer to the sub-expression and the index j
      const MatrixExpression<A,B,C> * a;
      const int j;
    };


    // Expression template class for '*' between a MatrixExpression and a
    // VectorExpression
    //
    // A, C, D, and F are classes, B and E are Operators
    // if B=ops::NoOp and A=C=Base, the first sub-expression is actually a Matrix
    // if E=ops::NoOp and D=F=Base, the second sub-expression is actually a Vector
    template<class A,int B,class C,class D,int E,class F>
    class VectorExpression < MatrixExpression<A,B,C>, ops::TimesOp, VectorExpression <D,E,F> >
    {
    public:

      // define (*this).nrm2(), (*this).nrm() and element access (*this)(i) 
      inline double VECNRM2
      inline double VECNRM
      inline double VECPARENTHESES

      // define what this operation evaluates to  
      template <int I> inline double eval() const
      {
	return  a->eval<I,0>() * b->eval<0>()
          + a->eval<I,1>() * b->eval<1>()
          + a->eval<I,2>() * b->eval<2>();
      }

      // constructor
      inline 
      VectorExpression(const MatrixExpression<A,B,C> &_a, 
		       const VectorExpression <D,E,F> &_b) 
	: a(&_a), b(&_b) {}

    private:
      // store pointers to the sub-expressions
      const MatrixExpression<A,B,C> * a;
      const VectorExpression<D,E,F> * b;
    };

    // Matrix + Matrix
    template<class A,int B,class C,class D,int E,class F>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::PlusOp, MatrixExpression<D,E,F> >
    operator+ (const MatrixExpression<A,B,C> & a, 
	       const MatrixExpression<D,E,F> & b)
    { 
      return MatrixExpression < MatrixExpression<A,B,C>, ops::PlusOp, MatrixExpression<D,E,F> >(a,b);
    }

    // Matrix - Matrix
    template<class A,int B,class C,class D,int E,class F>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::MinusOp, MatrixExpression<D,E,F> >
    operator- (const MatrixExpression<A,B,C> & a, 
	       const MatrixExpression<D,E,F> & b)
    { 
      return MatrixExpression < MatrixExpression<A,B,C>, ops::MinusOp, MatrixExpression<D,E,F> >(a, b);
    }

    // double * Matrix
    template<class A,int B,class C>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double >
    operator* (double b, 
	       const MatrixExpression<A,B,C> & a)
    { 
      return MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double >(a, b);
    }

    // Matrix * double
    template<class A,int B,class C>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double >
    operator* (const MatrixExpression<A,B,C> & a, 
	       double b)
    { 
      return MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double >(a, b);
    }

    // Matrix / double
    template<class A,int B,class C>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double >
    operator/ (const MatrixExpression<A,B,C> & a, 
	       double b)
    { 
      return MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double >(a, 1.0/b);
    }

    // Matrix * double * double
    template<class A,int B,class C>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double >&
    operator* (double b, MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double > &a)
    { 
      a.b *= b; 
      return a; 
    }

    // Matrix * double / double
    template<class A,int B,class C>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double >&
    operator/ (double b, MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, double > &a)
    { 
      a.b /= b; 
      return a; 
    }

    // Matrix * Matrix
    template<class A,int B,class C,class D,int E,class F>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, MatrixExpression<D,E,F> >
    operator*(const MatrixExpression<A,B,C> & a, 
	      const MatrixExpression<D,E,F> & b)
    { 
      return MatrixExpression < MatrixExpression<A,B,C>, ops::TimesOp, MatrixExpression<D,E,F> > (a, b);
    }

    // -Matrix 
    template<class A,int B,class C>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::NegativeOp, Base >
    operator- (const MatrixExpression<A,B,C> & a)
    { 
      return MatrixExpression < MatrixExpression<A,B,C>, ops::NegativeOp, Base > (a);
    }

    // Matrix * Vector
    template<class A,int B,class C,class D,int E,class F>
    inline VectorExpression < MatrixExpression<A,B,C>, ops::TimesOp, VectorExpression<D,E,F> >
    operator*(const MatrixExpression<A,B,C> & a, 
	      const VectorExpression<D,E,F> & b)
    { 
      return VectorExpression < MatrixExpression<A,B,C>, ops::TimesOp, VectorExpression<D,E,F> > (a, b);
    }

    //
    // Implementation of the row and column member functions of MatrixExpression
    //

    inline VectorExpression<MatrixExpression<>,ops::RowOp,Base> 
    MatrixExpression<>::row(int i)
    {
      return VectorExpression<MatrixExpression<>,ops::RowOp,Base>(*this,i);
    }

    inline VectorExpression<MatrixExpression<>,ops::ColumnOp,Base> 
    MatrixExpression<>::column(int j)
    {
      return VectorExpression<MatrixExpression<>,ops::ColumnOp,Base>(*this,j);
    }

    // Can now implement Gramm-Schmidt orthogonalization of the rows of the matrix
    inline void Matrix::reorthogonalize()
    {
      double z;
      int num=10;
      while ( fabs(det()-1) > 1E-16 && --num) {
	z = 1/row(0).nrm();   
	xx *= z;    
	xy *= z;    
	xz *= z;    
	z = xx*yx + xy*yy + xz*yz;          
	yx -= z*xx; 
	yy -= z*xy; 
	yz -= z*xz; 
	z = 1/row(1).nrm();                
	yx *= z;  
	yy *= z;  
	yz *= z;        
	zx = xy*yz - xz*yy;                 
	zy = xz*yx - xx*yz;
	zz = xx*yy - xy*yx;
	z = 1/row(2).nrm();                
	zx *= z;  
	zy *= z;  
	zz *= z;        
      }
    }

    // the inverse of a matrix
    inline MatrixExpression<> Inverse(const MatrixExpression<> &M) 
    {
      double d = 1/M.det();
      return MatrixExpression<>(
				(M.yy*M.zz-M.yz*M.zy)*d, -(M.xy*M.zz-M.xz*M.zy)*d,  (M.xy*M.yz-M.xz*M.yy)*d,
				-(M.yx*M.zz-M.yz*M.zx)*d,  (M.xx*M.zz-M.xz*M.zx)*d, -(M.xx*M.yz-M.xz*M.yx)*d,
				(M.yx*M.zy-M.yy*M.zx)*d, -(M.xx*M.zy-M.xy*M.zx)*d,  (M.xx*M.yy-M.xy*M.yx)*d);
    }

    // rotation matrix built using the Rodrigues formula
    inline MatrixExpression<> Rodrigues(const Vector &V) 
    {
      double theta = V.nrm();
      if (theta != 0) {
	double s(std::sin(theta)), c(std::cos(theta));
	double inrm = 1/theta;
	double wx = V(0)*inrm;
	double wy = V(1)*inrm;
	double wz = V(2)*inrm;
	double oneminusc = 1-c;
	double wxwy1mc = wx*wy*oneminusc;
	double wxwz1mc = wx*wz*oneminusc;
	double wywz1mc = wy*wz*oneminusc;
	double wxs = wx*s;
	double wys = wy*s;
	double wzs = wz*s;
	return MatrixExpression<>(c+wx*wx*oneminusc,wxwy1mc-wzs,      wxwz1mc+wys,
				  wxwy1mc+wzs,      c+wy*wy*oneminusc,wywz1mc-wxs,
				  wxwz1mc-wys,     wywz1mc+wxs, c+wz*wz*oneminusc);
      } else {
	return MatrixExpression<>(1,0,0,0,1,0,0,0,1);
      }
    }

    // transpose of a matrix
    template<class A,int B,class C>
    inline MatrixExpression < MatrixExpression<A,B,C>, ops::TransposeOp, Base >
    Transpose (const MatrixExpression<A,B,C> & a)
    { 
      return MatrixExpression < MatrixExpression<A,B,C>, ops::TransposeOp, Base > (a);
    }

    // dyadic product of two vectors
    template<class A,int B,class C,class D,int E,class F>
    inline MatrixExpression < VectorExpression<A,B,C>, ops::DyadicOp, VectorExpression<D,E,F> >
    Dyadic (const VectorExpression<A,B,C> & a, 
	    const VectorExpression<D,E,F> & b)
    { 
      return MatrixExpression < VectorExpression<A,B,C>, ops::DyadicOp, VectorExpression<D,E,F> > (a,b);
    }

#undef MATNRM
#undef MATNRM2
#undef MATPARENTHESIS
#undef MATTR
#undef MATDET
#undef MATROW
#undef MATCOLUMN

    // vectors
    template<class A, int B, class C>
    inline magnet::xml::XmlStream& operator<<(magnet::xml::XmlStream& XML, 
					      const MatrixExpression<A,B,C> & t )
    {
      char name[2] = "x";

      for (size_t iDim = 0; iDim < NDIM; ++iDim)
	{
	  name[0] = 'x'+iDim;
	  XML << magnet::xml::tag(name);
      
	  for (size_t jDim = 0; jDim < NDIM; ++jDim)
	    {
	      char name2[2] = "x";
	      name2[0] = 'x'+jDim;
	      XML << magnet::xml::attr(name2) << t(iDim,jDim);
	    }

	  XML << magnet::xml::endtag(name);
	}
  
      return XML;
    }

    inline
    MatrixExpression<>& 
    operator<<(MatrixExpression<>& data, const magnet::xml::Node& XML)
    {
      char name[2] = "x";
  
      for (size_t iDim = 0; iDim < NDIM; ++iDim)
	{
	  name[0] = 'x'+iDim;

	  for (size_t jDim = 0; jDim < NDIM; ++jDim)
	    {
	      char name2[2] = "x";
	      name2[0] = 'x'+jDim;

	      try {
		data(iDim,jDim) = XML.getNode(name).getAttribute(name2).as<double>();
	      }
	      catch (boost::bad_lexical_cast &)
		{
		  M_throw() << "Failed a lexical cast";
		}
	    }
	}

      return data;
    }
  }
}

namespace coil { typedef ::magnet::math::Matrix Matrix; }
namespace dynamo { typedef ::magnet::math::Matrix Matrix; }


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/morton_number.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
#pragma once

#include <stdint.h>
#include <limits>
#include <magnet/math/dilated_int.hpp>

namespace magnet {
  namespace math {
    /*! \brief A class for calculating Morton numbers.
     *
     * This class contains d DilatedIntegers, and uses them to perform
     * Morton Ordered addressing.
     *
     * \tparam d The dilation (or dimensionality) of the MortonNumber.
     */
    template<size_t d>
    struct MortonNumber
    {
      //! \brief Default constructor.
      inline MortonNumber() {}

      //! \brief Construct a MortonNumber from an actual morton integer
      inline MortonNumber(const size_t& MortonNum)
      {
	for (size_t i(0); i < d; ++i)
	  _data[i].setDilatedValue(MortonNum >> i);
      }
      
      
      //! \brief Helper constructor for 3D MortonNumber's.
      inline MortonNumber(const size_t& x, const size_t& y, const size_t& z)
      {
	_data[0] = x;
	_data[1] = y;
	_data[2] = z;
      }

      //! \brief Helper constructor for 3D MortonNumber's
      inline MortonNumber(const DilatedInteger<d>& x, 
			  const DilatedInteger<d>& y, 
			  const DilatedInteger<d>& z)
      {
	_data[0] = x;
	_data[1] = y;
	_data[2] = z;
      }
      
      //! \brief Returns the morton number stored in this class.
      inline size_t getMortonNum()
      { 
	size_t retval = _data[0].getDilatedValue();
	for (size_t i(1); i < d; ++i)
	  retval += _data[i].getDilatedValue() << i;

	return retval;
      }

      /*! \brief Accessor to the component DilatedInteger classes
       * forming the MortonNumber.
       */
      inline const DilatedInteger<d>& operator[](size_t i) const
      {
	return _data[i];
      }

      /*! \brief Accessor to the component DilatedInteger classes
       * forming the MortonNumber.
       */
      inline DilatedInteger<d>& operator[](size_t i)
      {
	return _data[i];
      }
      
      /*! \brief Simple math operation for adding two morton numbers.
       */
      inline MortonNumber operator+(const MortonNumber& o) const
      {
	MortonNumber retval;
	for (size_t i(0); i < d; ++i)
	  retval._data[i] = o._data[i] + _data[i];
	
	return retval;
      }

    protected:
      DilatedInteger<d> _data[d];
    };
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/quadratic.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <cmath>
#include <magnet/exception.hpp>

namespace magnet {
  namespace math {
    //Solve a quadratic of the form x^2 + B x + C == 0
    inline bool quadraticSolve(const double& B, const double& C,
			       double& root1, double& root2)
    {
      double discriminant = (B * B) - (4 * C);
      
      //Cannot do imaginary numbers, yet
      if (discriminant < 0) return false;
      
      //This avoids a cancellation of errors. See
      //http://en.wikipedia.org/wiki/Quadratic_equation#Floating_point_implementation
      double t = -0.5 * ( B + ((B < 0) ? -1 : 1) * std::sqrt(discriminant));
      
      root1 = t;
      root2 = C / t;

      return true;
    }


    inline bool quadSolve(const double& C, const double& B, const double& A, 
			  double& root1, double& root2)
    {
      // Contingency: if A = 0, not a quadratic = linear
      if(A == 0)
	{
	  //If B is zero then we have a NaN
	  if(B == 0) return false;
      
	  root1 = -1.0 * C / B;
	  root2 = root1;
	}

      double discriminant = (B * B) - (4 * A * C);
      
      //Cannot do imaginary numbers, yet
      if (discriminant < 0) return false;
      
      //This avoids a cancellation of errors. See
      //http://en.wikipedia.org/wiki/Quadratic_equation#Floating_point_implementation
      double t = -0.5 * ( B + ((B < 0) ? -1 : 1) * std::sqrt(discriminant));
      
      root1 = t / A;
      root2 = C / t;

      return true;
    }

    typedef enum {
      ROOT_SMALLEST_EITHER   =   1,
      ROOT_SMALLEST_POSITIVE =   2,
      ROOT_SMALLEST_NEGATIVE =   4,
      ROOT_LARGEST_EITHER    =   8,
      ROOT_LARGEST_POSITIVE  =  16,
      ROOT_LARGEST_NEGATIVE  =  32
    } rootTypeEnum;

    template<rootTypeEnum rootType>
    inline bool quadSolve(const double& C, const double& B, const double& A, double& ans)
    {
      double root1(0), root2(0);

      if (!quadSolve(C,B,A,root1,root2)) return false;

      switch (rootType)
	{
	case ROOT_SMALLEST_EITHER:
	  ans = (fabs(root1) < fabs(root2)) ? root1 : root2;
	  break;
	case ROOT_LARGEST_EITHER:
	  ans = (fabs(root1) < fabs(root2)) ? root2 : root1;
	case ROOT_LARGEST_NEGATIVE:
	  if (root1 < 0 && root2 < 0)
	    ans = ((root1 < root2) ? root1 : root2);
	  else if (root1 < 0)
	    ans = root1;
	  else if (root2 < 0)
	    ans = root2;
	  else
	    return false;
	  break;
	case ROOT_SMALLEST_NEGATIVE:
	  if (root1 < 0 && root2 < 0)
	    ans = ((root1 < root2) ? root2 : root1);
	  else if (root1 < 0)
	    ans = root1;
	  else if (root2 < 0)
	    ans = root2;
	  else
	    return false;
	  break;
	case ROOT_LARGEST_POSITIVE:
	  if (root1 > 0 && root2 > 0)
	    ans = ((root1 > root2) ? root1 : root2);
	  else if (root1 > 0)
	    ans = root1;
	  else if (root2 > 0)
	    ans = root2;
	  else
	    return false;
	  break;
	case ROOT_SMALLEST_POSITIVE:
	  if (root1 > 0 && root2 > 0)
	    ans = ((root1 > root2) ? root2 : root1);
	  else if (root1 > 0)
	    ans = root1;
	  else if (root2 > 0)
	    ans = root2;
	  else
	    return false;
	  break;
	default:
	  M_throw() << "Unknown root selected";
	  break;
	}
      return true;
    }
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/quartic.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <magnet/math/quartic_yacfraid.hpp>
#include <magnet/math/quartic_descartes.hpp>
#include <magnet/math/quartic_neumark.hpp>
#include <magnet/math/quartic_ferrari.hpp>

namespace magnet {
  namespace math {
    namespace detail {
      inline void quarticNewtonRootPolish(const double& a, const double& b, const double& c, const double& d,
					  double& root, size_t iterations)
      {
	for (size_t it = 0; it < iterations; ++it)
	  {
	    double error = (((root + a)*root + b) * root + c) * root + d;
	    double derivative = ((4 * root + 3 * a) * root + 2 * b) * root + c;
	    
	    if ((error == 0) || derivative == 0) return;
	    
	    root -= error / derivative;
	  }
      } 
    }

    //Solves quartics of the form x^4 + a x^3 + b x^2 + c x + d ==0
    inline size_t quarticSolve(const double& a, const double& b, const double& c, const double& d,
			       double& root1, double& root2, double& root3, double& root4)
    {
      static const double maxSqrt = std::sqrt(std::numeric_limits<double>::max());

      if (std::abs(a) > maxSqrt)
	yacfraidQuarticSolve(a,b,c,d,root1,root2,root3,root4);

      if (d == 0)
	{//Solve a cubic with a trivial root of 0
	  root1 = 0;
	  return 1 + cubicSolve(a, b, c, root2, root3, root4);
	}
  
      if ((a == 0) && (c== 0))
	{//We have a biquadratic
	  double quadRoot1,quadRoot2;
	  if (quadSolve(d,b,1, quadRoot1, quadRoot2))
	    {
	      if (quadRoot1 < quadRoot2) std::swap(quadRoot1,quadRoot2);
	  
	      if (quadRoot1 < 0)
		return 0;
	  
	      root1 = std::sqrt(quadRoot1);
	      root2 = -std::sqrt(quadRoot1);
	  
	      if (quadRoot2 < 0)
		return 2;

	      root3 = std::sqrt(quadRoot2);
	      root4 = -std::sqrt(quadRoot2);
	      return 4;
	    }
	  else
	    return 0;
	}
  
      //Now we have to resort to some dodgy formulae!
      size_t k = 0, nr;
      if (a < 0.0) k += 2;
      if (b < 0.0) k += 1;
      if (c < 0.0) k += 8;
      if (d < 0.0) k += 4;
      switch (k)
	{
	case 3 :
	case 9 : 
	  nr = ferrariQuarticSolve(a,b,c,d,root1,root2,root3,root4); 
	  break;
	case 5 :
	  nr = descartesQuarticSolve(a,b,c,d,root1,root2,root3,root4); 
	  break;
	case 15 :
	  //This algorithm is stable if we flip the sign of the roots
	  nr = descartesQuarticSolve(-a,b,-c,d,root1,root2,root3,root4); 
	  root1 *=-1; root2 *=-1; root3 *=-1; root4 *=-1; 
	  break;
	default:
	  nr = neumarkQuarticSolve(a,b,c,d,root1,root2,root3,root4); 
	  //nr = ferrariQuarticSolve(a,b,c,d,root1,root2,root3,root4); 
	  //nr = yacfraidQuarticSolve(a,b,c,d,root1,root2,root3,root4); 
	  break;
	}

      if (nr)   detail::quarticNewtonRootPolish(a, b, c, d, root1, 15);
      if (nr>1) detail::quarticNewtonRootPolish(a, b, c, d, root2, 15);
      if (nr>2) detail::quarticNewtonRootPolish(a, b, c, d, root3, 15);
      if (nr>3) detail::quarticNewtonRootPolish(a, b, c, d, root4, 15);
      
      return nr;  
    }
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/quartic_descartes.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <magnet/math/cubic.hpp>

namespace magnet {
  namespace math {
    inline size_t 
    descartesQuarticSolve(const double& a, const double& b, const double& c, const double& d, 
			  double& root1, double& root2, double& root3, double& root4)
    {
      double rts[4];
      double worst3[3];
      double qrts[4][3];        /* quartic roots for each cubic root */

      if (d == 0.0)
	{
	  root1 = 0.0;
	  return cubicSolve(a,b,c,root2,root3,root4) + 1;
	}

      int j, n4[4];
      double v1[4] = {0,0,0,0},
	v2[4] = {0,0,0,0},v3[4]={0,0,0,0};
      double k,y;
      double p,q,r;
      double e0,e1,e2;
      double g,h;
      double asq;
      double ainv4;
      double e1invk;

      asq = a*a;
      e2 = b - asq * (3.0/8.0);
      e1 = c + a*(asq*0.125 - b*0.5);
      e0 = d + asq*(b*0.0625 - asq*(3.0/256.0)) - a*c*0.25;

      p = 2.0*e2;
      q = e2*e2 - 4.0*e0;
      r = -e1*e1;

      size_t n3 = cubicSolve(p,q,r,v3[0],v3[1],v3[2]);
      for (size_t j3 = 0; j3 < n3; ++j3)
	{
	  y = v3[j3];
	  if (y <= 0.0)
	    n4[j3] = 0;
	  else
	    {
	      k = std::sqrt(y);
	      ainv4 = a*0.25;
	      e1invk = e1/k;
	      g = (y + e2 + e1invk)*0.5;
	      h = (y + e2 - e1invk)*0.5 ;
	      bool n1 = quadSolve( g, -k, 1.0, v1[0], v1[1]);
	      bool n2 = quadSolve( h, k, 1.0, v2[0], v2[1]);
	      qrts[0][j3] = v1[0] - ainv4;
	      qrts[1][j3] = v1[1] - ainv4;
	      qrts[n1*2][j3] = v2[0] - ainv4;
	      qrts[n1*2+1][j3] = v2[1] - ainv4;
	      n4[j3]= n1*2 + n2*2;
	    } /* y>=0 */
	  for (j = 0; j < n4[j3]; ++j)
	    rts[j] = qrts[j][j3];
	  worst3[j3] = quarticError(a, b, c, d, rts, n4[j3]);
	} /* j3 loop */
      size_t j3 = 0;
      if (n3 != 1)
	{
	  if ((n4[1] > n4[j3]) ||
	      ((worst3[1] < worst3[j3] ) && (n4[1] == n4[j3]))) j3 = 1;
	  if ((n4[2] > n4[j3]) ||
	      ((worst3[2] < worst3[j3] ) && (n4[2] == n4[j3]))) j3 = 2;
	}

      root1 = qrts[0][j3];
      root2 = qrts[1][j3];
      root3 = qrts[2][j3];
      root4 = qrts[3][j3];

      return (n4[j3]);
    }
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/quartic_error.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <cmath>
#include <algorithm>
#include <tr1/array>

namespace magnet {
  namespace math {
    inline double quarticError(const double& a, const double& b, const double& c, const double& d,
			       const double roots[4], const size_t rootCount)
    {
      std::tr1::array<double, 4> errors;

      for (size_t root = 0; root < rootCount; ++ root)
	{
	  const double value = (((roots[root]+a) * roots[root] + b) * roots[root] + c) * roots[root] + d;

	  if (value == 0) { errors[root] = 0; continue; }

	  const double deriv = ((4 * roots[root] + 3 * a) * roots[root] + 2 * b) * roots[root] + c;
      
	  if (deriv != 0) 
	    errors[root] = std::abs(value / deriv);
	  else
	    {
	      const double secDeriv = (12 * roots[root] + 6 * a) * roots[root] + 2 * b;
	      if (secDeriv != 0)
		errors[root] = std::sqrt(std::abs(value / secDeriv));
	      else
		{
		  const double thirdDeriv = 24 * roots[root] + 6 * a;
		  if (thirdDeriv != 0)
		    errors[root] = std::pow(std::abs(value / thirdDeriv), 1.0/3.0);
		  else
		    errors[root] = std::sqrt(std::sqrt(std::abs(value)/24));
		}
	    }
	}

      return *std::max_element(errors.begin(), errors.begin()+rootCount);
    }
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/quartic_ferrari.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <magnet/math/cubic.hpp>

namespace magnet {
  namespace math {
    inline size_t 
    ferrariQuarticSolve(const double& a, const double& b, const double& c, const double& d,
			double& root1, double& root2, double& root3, double& root4)
    {
      double rts[4];
      double worst3[3];
      double qrts[4][3];        /* quartic roots for each cubic root */

      if (d == 0.0)
	{
	  root1 = 0.0;
	  return cubicSolve(a,b,c,root2,root3,root4) + 1;
	}

      int j;
      int n4[4];
      double asqinv4;
      double ainv2;
      double d4;
      double yinv2;
      double v1[4] = {0,0,0,0},
	v2[4] = {0,0,0,0},v3[4]={0,0,0,0};
      double p,q,r;
      double y;
      double e,f,esq,fsq,ef;
      double g,gg,h,hh;

      ainv2 = a*0.5;
      asqinv4 = ainv2*ainv2;
      d4 = d*4.0 ;

      p = b;
      q = a*c-d4;
      r = (asqinv4 - b)*d4 + c*c;
      size_t n3 = cubicSolve(p,q,r,v3[0],v3[1],v3[2]);
      for (size_t j3 = 0; j3 < n3; ++j3)
	{
	  y = v3[j3];
	  yinv2 = y*0.5;
	  esq = asqinv4 - b - y;
	  fsq = yinv2*yinv2 - d;
	  if ((esq < 0.0) && (fsq < 0.0))
	    n4[j3] = 0;
	  else
	    {
	      ef = -(0.25*a*y + 0.5*c);
	      if ( ((a > 0.0)&&(y > 0.0)&&(c > 0.0))
		   || ((a > 0.0)&&(y < 0.0)&&(c < 0.0))
		   || ((a < 0.0)&&(y > 0.0)&&(c < 0.0))
		   || ((a < 0.0)&&(y < 0.0)&&(c > 0.0))
		   ||  (a == 0.0)||(y == 0.0)||(c == 0.0))
		/* use ef - */
		{
		  if ((b < 0.0)&&(y < 0.0))
		    {
		      e = sqrt(esq);
		      f = ef/e;
		    }
		  else if (d < 0.0)
		    {
		      f = sqrt(fsq);
		      e = ef/f;
		    }
		  else
		    {
		      if (esq > 0.0)
			e = sqrt(esq);
		      else
			e = 0.0;
		      if (fsq > 0.0)
			f = sqrt(fsq);
		      else
			f = 0.0;
		      if (ef < 0.0)
			f = -f;
		    }
		}
	      else
		/* use esq and fsq - */
		{
		  if (esq > 0.0)
		    e = sqrt(esq);
		  else
		    e = 0.0;
		  if (fsq > 0.0)
		    f = sqrt(fsq);
		  else
		    f = 0.0;
		  if (ef < 0.0)
		    f = -f;
		}
	      /* note that e >= 0.0 */
	      g = ainv2 - e;
	      gg = ainv2 + e;
	      if ( ((b > 0.0)&&(y > 0.0))
		   || ((b < 0.0)&&(y < 0.0)) )
		{
		  if (((a > 0.0) && (e > 0.0))
		      || ((a < 0.0) && (e < 0.0)) )
		    g = (b + y)/gg;
		  else
		    if (((a > 0.0) && (e < 0.0))
			|| ((a < 0.0) && (e > 0.0)))
		      gg = (b + y)/g;
		}
	      hh = -yinv2 + f;
	      h = -yinv2 - f;
	      if ( ((f > 0.0)&&(y < 0.0))
		   || ((f < 0.0)&&(y > 0.0)) )
		h = d/hh;
	      else
		if ( ((f < 0.0)&&(y < 0.0))
		     || ((f > 0.0)&&(y > 0.0)) )
		  hh = d/h;

	      bool n1 = quadSolve(hh,gg,1.0,v1[0],v1[1]);
	      bool n2 = quadSolve(h,g,1.0,v2[0],v2[1]);
	      n4[j3] = n1*2+n2*2;
	      qrts[0][j3] = v1[0];
	      qrts[1][j3] = v1[1];
	      qrts[n1*2+0][j3] = v2[0];
	      qrts[n1*2+1][j3] = v2[1];
	    }
	  for (j = 0; j < n4[j3]; ++j)
	    rts[j] = qrts[j][j3];

	  worst3[j3] = quarticError(a, b, c, d, rts, n4[j3]);
	} /* j3 loop */

      size_t j3 = 0;
      if (n3 != 1)
	{
	  if ((n4[1] > n4[j3]) ||
	      ((worst3[1] < worst3[j3] ) && (n4[1] == n4[j3]))) j3 = 1;

	  if ((n4[2] > n4[j3]) ||
	      ((worst3[2] < worst3[j3] ) && (n4[2] == n4[j3]))) j3 = 2;
	}

      root1 = qrts[0][j3];
      root2 = qrts[1][j3];
      root3 = qrts[2][j3];
      root4 = qrts[3][j3];

      return (n4[j3]);
    }
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/quartic_neumark.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <magnet/math/cubic.hpp>

namespace magnet {
  namespace math {
    //solve the quartic equation -
    //x**4 + a*x**3 + b*x**2 + c*x + d = 0
    inline size_t 
    neumarkQuarticSolve(const double& a, const double& b, const double& c, const double& d, 
			double& root1, double& root2, double& root3, double& root4)
    {
      double rts[4];
      double worst3[3];
      double y,g,gg,h,hh,gdis,gdisrt,hdis,hdisrt,g1,g2,h1,h2;
      double bmy,gerr,herr,y4,bmysq;
      double v1[4] = {0,0,0,0},
	v2[4] = {0,0,0,0},v3[4]={0,0,0,0};
      double hmax,gmax;
      double qrts[4][3];        /* quartic roots for each cubic root */

      if (d == 0.0)
	{
	  root1 = 0.0;
	  return cubicSolve(a,b,c,root2,root3,root4) + 1;
	}

      double asq = a * a;

      double d4 = d * 4.0;
      double p =  -b * 2.0;
      double q = b * b + a * c - d4;
      double r = (c - a*b)*c + asq*d;
      size_t cubicRoots = cubicSolve(p,q,r,v3[0],v3[1],v3[2]);

      size_t nQuarticRoots[3]; 

      for (size_t j3 = 0; j3 < cubicRoots; ++j3)
	{
	  y = v3[j3];
    
	  bmy = b - y;
	  y4 = y * 4.0;
	  bmysq = bmy*bmy;
	  gdis = asq - y4;
	  hdis = bmysq - d4;

	  if ((gdis < 0.0) || (hdis < 0.0))
	    nQuarticRoots[j3] = 0;
	  else
	    {
	      g1 = a * 0.5;
	      h1 = bmy* 0.5;
	      gerr = asq + y4;
	      herr = hdis;
	      if (d > 0.0)
		herr = bmysq + d4;
	      if ((y < 0.0) || (herr*gdis > gerr*hdis))
		{
		  gdisrt = sqrt(gdis);
		  g2 = gdisrt*0.5;
		  if (gdisrt != 0.0)
		    h2 = (a*h1 - c)/gdisrt;
		  else
		    h2 = 0.0;
		}
	      else
		{
		  hdisrt = std::sqrt(hdis);
		  h2 = hdisrt*0.5;
		  if (hdisrt != 0.0)
		    g2 = (a*h1 - c)/hdisrt;
		  else
		    g2 = 0.0;
		}
	      /*
		note that in the following, the tests ensure non-zero
		denominators -
	      */
	      h = h1 - h2;
	      hh = h1 + h2;
	      hmax = hh;
	      if (hmax < 0.0)
		hmax =  -hmax;
	      if (hmax < h)
		hmax = h;
	      if (hmax <  -h)
		hmax =  -h;
	      if ((h1 > 0.0)&&(h2 > 0.0))
		h = d/hh;
	      if ((h1 < 0.0)&&(h2 < 0.0))
		h = d/hh;
	      if ((h1 > 0.0)&&(h2 < 0.0))
		hh = d/h;
	      if ((h1 < 0.0)&&(h2 > 0.0))
		hh = d/h;
	      if (h > hmax)
		h = hmax;
	      if (h <  -hmax)
		h =  -hmax;
	      if (hh > hmax)
		hh = hmax;
	      if (hh < -hmax)
		hh =  -hmax;

	      g = g1 - g2;
	      gg = g1 + g2;
	      gmax = gg;
	      if (gmax < 0.0)
		gmax = -gmax;
	      if (gmax < g)
		gmax = g;
	      if (gmax < -g)
		gmax = -g;
	      if ((g1 > 0.0)&&(g2 > 0.0))
		g = y/gg;
	      if ((g1 < 0.0)&&(g2 < 0.0))
		g = y/gg;
	      if ((g1 > 0.0)&&(g2 < 0.0))
		gg = y/g;
	      if ((g1 < 0.0)&&(g2 > 0.0))
		gg = y/g;
	      if (g > gmax)
		g = gmax;
	      if (g <  -gmax)
		g = -gmax;
	      if (gg > gmax)
		gg = gmax;
	      if (gg <  -gmax)
		gg = -gmax;

	      size_t n1 = quadSolve(hh,gg, 1.0,v1[0],v1[1]);
	      size_t n2 = quadSolve(h,g,1.0,v2[0],v2[1]);
	      nQuarticRoots[j3] = 2*n1 + 2*n2;
	      qrts[0][j3] = v1[0];
	      qrts[1][j3] = v1[1];
	      qrts[2*n1+0][j3] = v2[0];
	      qrts[2*n1+1][j3] = v2[1];
	    }

	  for (size_t j = 0; j < nQuarticRoots[j3]; ++j)
	    rts[j] = qrts[j][j3];
	  worst3[j3] = quarticError(a, b, c, d, rts,nQuarticRoots[j3]);

	} /* j3 loop */
      size_t  j3 = 0;
      if (cubicRoots > 1)
	{
	  if ((nQuarticRoots[1] > nQuarticRoots[j3]) ||
	      ((worst3[1] < worst3[j3] ) && (nQuarticRoots[1] == nQuarticRoots[j3]))) j3 = 1;
	  if ((nQuarticRoots[2] > nQuarticRoots[j3]) ||
	      ((worst3[2] < worst3[j3] ) && (nQuarticRoots[2] == nQuarticRoots[j3]))) j3 = 2;
	}

      root1 = qrts[0][j3];
      root2 = qrts[1][j3];
      root3 = qrts[2][j3];
      root4 = qrts[3][j3];

      return nQuarticRoots[j3];
    }
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/quartic_yacfraid.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <magnet/math/cubic.hpp>
#include <magnet/math/quartic_error.hpp>

namespace magnet {
  namespace math {
    inline size_t 
    yacfraidQuarticSolve(const double& a, const double& b, const double& c, const double& d,
			 double& root1, double& root2, double& root3, double& root4)
    {
      int j;
      double y;
      double v3[4];
      double det0,det1,det2,det3;
      double det0rt,det1rt,det2rt,det3rt;
      double e,f,g,h,k;
      double fsq,gsq,hsq,invk;
      double P,Q,R,U;

      double rts[4];
      double worst3[3];
      double qrts[4][3];        /* quartic roots for each cubic root */

      if (d == 0.0)
	{
	  root1 = 0.0;
	  return cubicSolve(a,b,c,root2,root3,root4) + 1;
	}

      double asq = a * a;
      double acu = a * asq;
      double b4 = b * 4.0;
      size_t n3 = 0;
      int n4[4];

      P = asq * b - b4 * b + 2.0 * a * c + 16.0 * d ;
      Q = asq * c - b4 * c + 8.0 * a * d;
      R = asq * d - c * c;
      U = acu - b4 * a + 8.0 * c;
      n4[0] = 0;


      asq = a*a;
      acu = a*asq;
      b4 = b*4.0;
      n3 = 0;

      P = asq*b - b4*b + 2.0*a*c + 16.0*d ;
      Q = asq*c - b4*c + 8.0*a*d;
      R = asq*d - c*c ;
      U = acu - b4*a + 8.0*c;
      n4[0] = 0;
      if (U == 0.0)
	{
	  if (P == 0.0)
	    {
	      det0 = 3.0*asq - 8.0*b;
	      if (det0 < 0.0)
		goto done;
	      det0rt = sqrt(det0);
	      qrts[0][0] = (-a + det0rt)*0.25;
	      qrts[1][0] = qrts[0][0];
	      qrts[2][0] = (-a - det0rt)*0.25;
	      qrts[3][0] = qrts[2][0];
	      n4[0] = 4;
	      goto done;
	    } /* P=0 */
	  else
	    {
	      det1 = asq*asq - 8.0*asq*b + 16.0*b*b - 64.0*d;
	      if (det1 < 0.0)
		goto done;;
	      n4[0] = 0;
	      det1rt =  sqrt(det1);
	      det2 = 3.0*asq - 8.0*b + 2.0*det1rt;
	      if (det2 >= 0.0)
		{
		  det2rt = sqrt(det2);
		  qrts[0][0] = (-a + det2rt)*0.25;
		  qrts[1][0] = (-a - det2rt)*0.25;
		  n4[0] = 2;
		}
	      det3 = 3.0*asq - 8.0*b - 2.0*det1rt;
	      if (det3 >= 0.0)
		{
		  det3rt = sqrt(det3);
		  qrts[n4[0]++][0] = (-a + det3rt)*0.25;
		  qrts[n4[0]++][0] = (-a - det3rt)*0.25;
		}
	      goto done;
	    } /* P<>0 */
	}

      n3 = cubicSolve(P/U,Q/U,R/U,v3[0], v3[1], v3[2]);
      for (size_t j3 = 0; j3 < n3; ++j3)
	{
	  y = v3[j3];
	  j = 0;
	  k = a + 4.0*y;
	  if (k == 0.0)
	    goto donej3;
	  invk = 1.0/k;
	  e = (acu - 4.0*c - 2.0*a*b + (6.0*asq - 16.0*b)*y)*invk;
	  fsq = (acu + 8.0*c - 4.0*a*b)*invk;
	  if (fsq < 0.0)
	    goto donej3;
	  f = sqrt(fsq);
	  gsq = 2.0*(e + f*k);
	  hsq = 2.0*(e - f*k);
	  if (gsq >= 0.0)
	    {
	      g = sqrt(gsq);
	      qrts[j++][j3] = (-a - f - g)*0.25;
	      qrts[j++][j3] = (-a - f + g)*0.25;
	    }
	  if (hsq >= 0.0)
	    {
	      h = sqrt(hsq);
	      qrts[j++][j3] = (-a + f - h)*0.25;
	      qrts[j++][j3] = (-a + f + h)*0.25;
	    }
	donej3:
	  n4[j3] = j;
	  for (j = 0; j < n4[j3]; ++j)
	    rts[j] = qrts[j][j3];
     
	  worst3[j3] = quarticError(a, b, c, d, rts, n4[j3]);
	} /* j3 loop */
    done:
      size_t j3 = 0;
      if (n3 > 1)
	{
	  if ((n4[1] > n4[j3]) ||
	      ((worst3[1] < worst3[j3] ) && (n4[1] == n4[j3]))) j3 = 1;

	  if ((n4[2] > n4[j3]) ||
	      ((worst3[2] < worst3[j3] ) && (n4[2] == n4[j3]))) j3 = 2;
	}

      root1 = qrts[0][j3];
      root2 = qrts[1][j3];
      root3 = qrts[2][j3];
      root4 = qrts[3][j3];


      return (n4[j3]);
    }
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/spline.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <boost/numeric/ublas/vector.hpp>
#include <boost/numeric/ublas/vector_proxy.hpp>
#include <boost/numeric/ublas/matrix.hpp>
#include <boost/numeric/ublas/triangular.hpp>
#include <boost/numeric/ublas/lu.hpp>
#include <exception>

namespace ublas = boost::numeric::ublas;
namespace magnet {
  namespace math {
    class Spline : private std::vector<std::pair<double, double> >
    { 
    public:
      //The boundary conditions available
      enum BC_type {
	FIXED_1ST_DERIV_BC,
	FIXED_2ND_DERIV_BC,
	PARABOLIC_RUNOUT_BC
      };

      enum Spline_type {
	LINEAR,
	CUBIC
      };

      //Constructor takes the boundary conditions as arguments, this
      //sets the first derivative (gradient) at the lower and upper
      //end points
      Spline():
	_valid(false),
	_BCLow(FIXED_2ND_DERIV_BC), _BCHigh(FIXED_2ND_DERIV_BC),
	_BCLowVal(0), _BCHighVal(0),
	_type(CUBIC)
      {}

      typedef std::vector<std::pair<double, double> > base;
      typedef base::const_iterator const_iterator;

      //Standard STL read-only container stuff
      const_iterator begin() const { return base::begin(); }
      const_iterator end() const { return base::end(); }
      void clear() { _valid = false; base::clear(); _data.clear(); }
      size_t size() const { return base::size(); }
      size_t max_size() const { return base::max_size(); }
      size_t capacity() const { return base::capacity(); }
      bool empty() const { return base::empty(); }

      //Add a point to the spline, and invalidate it so its
      //recalculated on the next access
      inline void addPoint(double x, double y)
      { 
	_valid = false;
	base::push_back(std::pair<double, double>(x,y)); 
      }

      //Reset the boundary conditions
      inline void setLowBC(BC_type BC, double val = 0)
      { _BCLow = BC; _BCLowVal = val; _valid = false; }

      inline void setHighBC(BC_type BC, double val = 0)
      { _BCHigh = BC; _BCHighVal = val; _valid = false; }

      void setType(Spline_type type) { _type = type; _valid = false; }
      
      //Check if the spline has been calculated, then generate the
      //spline interpolated value
      double operator()(double xval)
      {
	if (!_valid) generate();
	
	//Special cases when we're outside the range of the spline points
	if (xval <= x(0)) return lowCalc(xval);
	if (xval >= x(size()-1)) return highCalc(xval);

	//Check all intervals except the last one
	for (std::vector<SplineData>::const_iterator iPtr = _data.begin();
	     iPtr != _data.end()-1; ++iPtr)
	    if ((xval >= iPtr->x) && (xval <= (iPtr+1)->x))
	      return splineCalc(iPtr, xval);

	return splineCalc(_data.end() - 1, xval);
      }

    private:

      ///////PRIVATE DATA MEMBERS
      struct SplineData { double x,a,b,c,d; };
      //vector of calculated spline data
      std::vector<SplineData> _data;
      //Second derivative at each point
      ublas::vector<double> _ddy;
      //Tracks whether the spline parameters have been calculated for
      //the current set of points
      bool _valid;
      //The boundary conditions
      BC_type _BCLow, _BCHigh; 
      //The values of the boundary conditions
      double _BCLowVal, _BCHighVal;

      Spline_type _type;

      ///////PRIVATE FUNCTIONS
      //Function to calculate the value of a given spline at a point xval
      inline double splineCalc(std::vector<SplineData>::const_iterator i, double xval)
      { 
	const double lx = xval - i->x;
	return ((i->a * lx + i->b) * lx + i->c) * lx + i->d;
      }

      inline double lowCalc(double xval)
      {
	const double lx = xval - x(0);

	if (_type == LINEAR)
	  return lx * _BCHighVal + y(0);
	
	const double firstDeriv = (y(1) - y(0)) / h(0) - 2 * h(0) * (_data[0].b + 2 * _data[1].b) / 6;

	switch(_BCLow)
	  {
	  case FIXED_1ST_DERIV_BC:
	    return lx * _BCLowVal + y(0);
	  case FIXED_2ND_DERIV_BC:
	      return lx * lx * _BCLowVal + firstDeriv * lx + y(0);
	  case PARABOLIC_RUNOUT_BC:
	    return lx * lx * _ddy[0] + lx * firstDeriv  + y(0);
	  }
	throw std::runtime_error("Unknown BC");
      }

      inline double highCalc(double xval)
      {
	const double lx = xval - x(size() - 1);

	if (_type == LINEAR)
	  return lx * _BCHighVal + y(size() - 1);

	const double firstDeriv = 2 * h(size() - 2) * (_ddy[size() - 2] + 2 * _ddy[size() - 1]) / 6 + (y(size() - 1) - y(size() - 2)) / h(size() - 2);
	
	switch(_BCHigh)
	  {
	  case FIXED_1ST_DERIV_BC:
	    return lx * _BCHighVal + y(size() - 1);
	  case FIXED_2ND_DERIV_BC:
	    return lx * lx * _BCHighVal + firstDeriv * lx + y(size() - 1);
	  case PARABOLIC_RUNOUT_BC:
	    return lx * lx * _ddy[size()-1] + lx * firstDeriv  + y(size() - 1);
	  }
	throw std::runtime_error("Unknown BC");
      }

      //These just provide access to the point data in a clean way
      inline double x(size_t i) const { return operator[](i).first; }
      inline double y(size_t i) const { return operator[](i).second; }
      inline double h(size_t i) const { return x(i+1) - x(i); }

      //Invert a arbitrary matrix using the boost ublas library
      template<class T>
      bool InvertMatrix(ublas::matrix<T> A,
			ublas::matrix<T>& inverse) 
      {
 	using namespace ublas;
	
 	// create a permutation matrix for the LU-factorization
 	permutation_matrix<std::size_t> pm(A.size1());
	
 	// perform LU-factorization
 	int res = lu_factorize(A,pm);
        if( res != 0 ) return false;
	
 	// create identity matrix of "inverse"
 	inverse.assign(ublas::identity_matrix<T>(A.size1()));
	
 	// backsubstitute to get the inverse
 	lu_substitute(A, pm, inverse);
	
 	return true;
      }

      //This function will recalculate the spline parameters and store
      //them in _data, ready for spline interpolation
      void generate()
      {
	if (size() < 2) 
	  throw std::runtime_error("Spline requires at least 2 points");
	
	//If any spline points are at the same x location, we have to
	//just slightly seperate them
	{ 
	  bool testPassed(false);
	  while (!testPassed)
	    {
	      testPassed = true;
	      std::sort(base::begin(), base::end());
	      
	      for (base::iterator iPtr = base::begin(); iPtr != base::end() - 1; ++iPtr)
		if (iPtr->first == (iPtr+1)->first)
		  {
		    if ((iPtr+1)->first != 0)
		      (iPtr+1)->first += (iPtr+1)->first 
			* std::numeric_limits<double>::epsilon() * 10;
		    else
		      (iPtr+1)->first = std::numeric_limits<double>::epsilon() * 10;
		    testPassed = false;
		    break;
		  }
	    }
	}	    

	const size_t e = size() - 1;

	switch (_type)
	  {
	  case LINEAR:
	    {
	      _data.resize(e);
	      for (size_t i(0); i < e; ++i)
		{
		  _data[i].x = x(i);
		  _data[i].a = 0;
		  _data[i].b = 0;
		  _data[i].c = (y(i+1) - y(i)) / (x(i+1) - x(i));
		  _data[i].d = y(i);
		}
	      break;
	    }
	  case CUBIC:
	    {
	      ublas::matrix<double> A(size(), size());
	      for (size_t yv(0); yv <= e; ++yv)
		for (size_t xv(0); xv <= e; ++xv)
		  A(xv,yv) = 0;
	      
	      for (size_t i(1); i < e; ++i)
		{
		  A(i-1,i) = h(i-1);
		  A(i,i) = 2 * (h(i-1) + h(i));
		  A(i+1,i) = h(i);
		}
	      
	      ublas::vector<double> C(size());
	      for (size_t xv(0); xv <= e; ++xv)
		C(xv) = 0;
	      
	      for (size_t i(1); i < e; ++i)
		C(i) = 6 * 
		  ((y(i+1) - y(i)) / h(i)
		   - (y(i) - y(i-1)) / h(i-1));
	      
	      //Boundary conditions
	      switch(_BCLow)
		{
		case FIXED_1ST_DERIV_BC:
		  C(0) = 6 * ((y(1) - y(0)) / h(0) - _BCLowVal);
		  A(0,0) = 2 * h(0);
		  A(1,0) = h(0);
		  break;
		case FIXED_2ND_DERIV_BC:
		  C(0) = _BCLowVal;
		  A(0,0) = 1;
		  break;
		case PARABOLIC_RUNOUT_BC:
		  C(0) = 0; A(0,0) = 1; A(1,0) = -1;
		  break;
		}
	      
	      switch(_BCHigh)
		{
		case FIXED_1ST_DERIV_BC:
		  C(e) = 6 * (_BCHighVal - (y(e) - y(e-1)) / h(e-1));
		  A(e,e) = 2 * h(e - 1);
		  A(e-1,e) = h(e - 1);
		  break;
		case FIXED_2ND_DERIV_BC:
		  C(e) = _BCHighVal;
		  A(e,e) = 1;
		  break;
		case PARABOLIC_RUNOUT_BC:
		  C(e) = 0; A(e,e) = 1; A(e-1,e) = -1;	    
		  break;
		}

	      ublas::matrix<double> AInv(size(), size());
	      InvertMatrix(A,AInv);
	      
	      _ddy = ublas::prod(C, AInv);
	      
	      _data.resize(size()-1);
	      for (size_t i(0); i < e; ++i)
		{
		  _data[i].x = x(i);
		  _data[i].a = (_ddy(i+1) - _ddy(i)) / (6 * h(i));
		  _data[i].b = _ddy(i) / 2;
		  _data[i].c = (y(i+1) - y(i)) / h(i) - _ddy(i+1) * h(i) / 6 - _ddy(i) * h(i) / 3;
		  _data[i].d = y(i);
		}
	    }
	  }
	_valid = true;
      }
    };
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/vector.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <cmath>
#include <algorithm>
#include <tr1/array>
#include <stddef.h>
#include <magnet/xmlwriter.hpp>
#include <magnet/xmlreader.hpp>

const size_t NDIM(3);

namespace magnet {
  namespace math {
    namespace {
      template<typename T> inline T SQR(T a) { return a * a; }
    };

    // list of operators that can act of Vectors and/or Matrices
    namespace ops {
      enum {
	NoOp,         // tag to indicate no operation
	RowOp,        // tag to indicate row operation
	ColumnOp,     // tag to indicate columns operation
	PlusOp,       // tag for addition operator    
	MinusOp,      // tag for subtraction operator
	TimesOp,      // tag for multiplication operator
	NegativeOp,   // tag for negation operator
	TransposeOp,  // tag to indicate transpose
	DyadicOp      // tag for dyadic operator
      };
    }

    // define vector expressions and matrix expressions 
    class Base;  
    template<class A=Base,int B=ops::NoOp,class C=Base> class VectorExpression;
    template<class A=Base,int B=ops::NoOp,class C=Base> class MatrixExpression;

    // 'typedef' the defaults as the Vector and Matrix types
    typedef VectorExpression<> Vector; 
    typedef MatrixExpression<> Matrix;

    // define default VectorExpression, which is the Vector type
    template <>
    class VectorExpression<>
    {
    public:
      double _data[3];// elements of the vector

      inline VectorExpression<>() {}             // default constructor

      // passive access to the elements through eval
      template<int I> inline double eval() const { return _data[I]; }

      inline VectorExpression (double a, double b, double c)
      { operator()(0) = a; operator()(1) = b; operator()(2) = c; }

      template<class T>
      inline VectorExpression(const std::tr1::array<T, 3>& vec)
      { for (size_t i(0); i < 3; ++i) operator()(i) = vec[i]; }

      /*! \brief Constuctor from a vector expression.
       */
      template<class A,int B,class C> 
      inline VectorExpression(const VectorExpression<A, B, C> &e)
      { for (size_t i(0); i < 3; ++i) operator()(i) = e(i); }

      // assign zero to all elements
      inline void zero() 
      { 
	for (size_t i(0); i < 3; ++i) 
	  operator()(i) = 0;
      }

      inline double nrm2() const 
      { 
	double sum(0);
	for (size_t i(0); i < 3; ++i) 
	  sum += operator()(i) * operator()(i);
	return sum; 
      }
      inline double nrm() const
      {
	double biggest = maxElement();
	double sqrbiggest = biggest * biggest;
	double invsqrbiggest = 1.0 / sqrbiggest;
	if (biggest!=0)
	  {
	    double sum(0);
	    for (size_t i(0); i < 3; ++i) 
	      sum += invsqrbiggest * operator()(i) * operator()(i);
	    return biggest * std::sqrt(sum);
	  }
	else
	  return 0;
      }

      inline double maxElement() const { return std::max(std::max(std::abs(_data[0]), std::abs(_data[1])), std::abs(_data[2])); }

      inline double& operator()(size_t i) { return _data[i]; }
      inline const double& operator()(size_t i) const { return _data[i]; }
      inline double& operator[](size_t i) { return operator()(i); }
      inline const double& operator[](size_t i) const { return operator()(i); }

      inline bool operator==(const VectorExpression<>& ovec) const
      {
	for (size_t i(0); i < 3; ++i)
	  if (operator()(i) != ovec(i))
	    return false;
	return true;
      }

      inline bool operator!=(const VectorExpression<>& ovec) const
      {	return !operator==(ovec); }


      /*! \brief Assignment of vector from a vector expression.
       */
      template<class A,int B,class C>
      inline VectorExpression<>& operator=(const VectorExpression<A,B,C> &e)
      { 
	/* 
	   Here, we take a copy of the expression result to stop
	   expressions with *this vector on the RHS from having a race
	   condition.
	 */
	double newvals[3] = {e.eval<0>(), e.eval<1>(), e.eval<2>()};

	for (size_t i(0); i < 3; ++i) operator()(i) = newvals[i];
	return *this; 
      }
  
      // addto-assignment from an expression
      template<class A,int B,class C> 
      inline VectorExpression<>& operator+=(const VectorExpression<A,B,C> &e)
      { return (*this = *this + e); }


      // subtract-from assignment from an expression
      template<class A,int B,class C> 
      inline VectorExpression<>& operator-=(const VectorExpression<A,B,C> &e)
      { return (*this = *this - e); }

      // multiply-by assignment from an expression
      inline VectorExpression<>& operator*=(const double d)
      { 
	for (size_t i(0); i < 3; ++i) operator()(i) *= d;
	return *this; 
      }
  
      // divide-by assignment from an expression
      inline VectorExpression<>& operator/=(const double d)
      { return (*this *= (1.0/d)); }
      
      std::string toString() const
      {
	std::ostringstream os;
	os << "<" << _data[0] << "," << _data[1] << "," << _data[2] << ">";
	return os.str();
      }
    };

    // definition of vector-matrix operations:

    // define body of const members function of VectorExpression

    // to access the elements of a vector expression
#define VECPARENTHESES operator()(const int _i) const	\
    {							\
      switch(_i){					\
      case 0: return eval<0>();				\
      case 1: return eval<1>();				\
      case 2: return eval<2>();				\
      default: return 0;				\
      }							\
    }

    // to get the norm of a vector
#define VECNRM nrm() const				\
    {							\
      double x=eval<0>();				\
      double y=eval<1>();				\
      double z=eval<2>();				\
      double biggest= std::max(std::max(std::abs(x), std::abs(y)), std::abs(z)); \
      if (biggest!=0)					\
	return biggest*(double)(sqrt(SQR(x/biggest)	\
				     +SQR(y/biggest)	\
				     +SQR(z/biggest))); \
      else						\
	return 0;					\
    }

    // to get the norm squared of a vector expression
#define VECNRM2 nrm2() const					\
    {								\
      return SQR(eval<0>()) + SQR(eval<1>()) + SQR(eval<2>());	\
    }

    // Expression template class for '+'  between two VectorExpressions
    //
    // A, C, D, and F are classes, B and E are Operators
    // if B=ops::NoOp and A=C=Base, the first sub-expression is actually a Vector
    // if E=ops::NoOp and D=F=Base, the second sub-expression is actually a Vector
    template<class A,int B,class C,class D,int E,class F>
    class VectorExpression<VectorExpression<A,B,C>,ops::PlusOp,VectorExpression<D,E,F> >
    {
    public:

      // define (*this).nrm2(), (*this).nrm() and element access (*this)(i) 
      inline double VECNRM2
      inline double VECNRM
      inline double VECPARENTHESES

      // define what this operation evaluates to
      template<int I> inline double eval() const
      { 
	return a->eval<I>() + b->eval<I>(); 
      }

      // constructor
      inline VectorExpression(const VectorExpression<A,B,C>& _a,
			      const VectorExpression<D,E,F>& _b)
	: a(&_a), b(&_b) {}

    private:
      // pointers to the sub-expressions
      const VectorExpression<A,B,C> * a;
      const VectorExpression<D,E,F> * b;
    };


    // Expression template class for '-'  between two VectorExpressions
    //
    // A, C, D, and F are classes, B and E are Operators
    // if B=ops::NoOp and A=C=Base, the first sub-expression is actually a Vector
    // if E=ops::NoOp and D=F=Base, the second sub-expression is actually a Vector
    template<class A,int B,class C,class D,int E,class F>
    class VectorExpression<VectorExpression<A,B,C>,ops::MinusOp,VectorExpression<D,E,F> >
    {
    public:

      // define (*this).nrm2(), (*this).nrm() and element access (*this)(i) 
      inline double VECNRM2
      inline double VECNRM
      inline double VECPARENTHESES

      // define what this operation evaluates to
      template <int I> inline double eval() const
      { 
	return a->eval<I>() - b->eval<I>(); 
      }

      // constructor
      inline VectorExpression(const VectorExpression<A,B,C>& _a,
			      const VectorExpression<D,E,F>& _b)
	: a(&_a), b(&_b) {}

    private:
      // pointers to the sub-expressions 
      const VectorExpression<A,B,C> * a;
      const VectorExpression<D,E,F> * b;
    };


    // Expression template class for '^' between two VectorExpressions,
    // i.e. their outer product
    //
    // A, C, D, and F are classes, B and E are Operators
    // if B=ops::NoOp and A=C=Base, the first sub-expression is actually a Vector
    // if E=ops::NoOp and D=F=Base, the second sub-expression is actually a Vector
    template<class A,int B,class C,class D,int E,class F>
    class VectorExpression<VectorExpression<A,B,C>, ops::TimesOp, VectorExpression<D,E,F> >
    {
    public:

      // define (*this).nrm2(), (*this).nrm() and element access (*this)(i) 
      inline double VECNRM2
      inline double VECNRM
      inline double VECPARENTHESES
 
      // define what this operation evaluates to
      template <const int I> inline double eval() const
      {
	// despite its looks, a switch statement is actually quite efficient
	switch (I) {
	case 0:
	  return a->eval<1>() * b->eval<2>() - a->eval<2>() * b->eval<1>();
	case 1:
	  return a->eval<2>() * b->eval<0>() - a->eval<0>() * b->eval<2>();
	case 2:
	  return a->eval<0>() * b->eval<1>() - a->eval<1>() * b->eval<0>();
	default: 
	  return 0; //should not happen
	}
      }

      // constructor
      inline VectorExpression(const VectorExpression<A,B,C>& _a,
			      const VectorExpression<D,E,F>& _b)
	: a(&_a), b(&_b) {}

    private:
      // pointers to the sub-expressions 
      const VectorExpression<A,B,C> * a;
      const VectorExpression<D,E,F> * b;
    };


    // Expression template class for '*' between a Vector and a double
    //
    // A and C are classes, B is an Operator
    // if B=ops::NoOp and A=C=Base, the VectorExpression is actually a Vector
    template<class A,int B,class C>
    class VectorExpression<VectorExpression<A,B,C>, ops::TimesOp, double>
    {
    public:

      // define (*this).nrm2(), (*this).nrm() and element access (*this)(i) 
      inline double VECNRM2  
      inline double VECNRM
      inline double VECPARENTHESES
 
      // define what this operation evaluates to
      template <int I> inline double eval() const
      { 
	return a->eval<I>() * b; 
      }

      // optimize a second multiplication with a double
      inline VectorExpression & operator* (double c)
      {
	b *= c;
	return *this;
      }

      // optimize a subsequent division by a double
      inline VectorExpression & operator/ (double c)
      {
	b /= c;
	return *this;
      }

      // constructor
      inline VectorExpression(const VectorExpression<A,B,C> & _a, 
			      double _b) 
	: a(&_a), b(_b) {}

    private:
      // pointer to the subexpression 
      const VectorExpression<A,B,C>* a;
      // the double to multiply with
      double b;

      // be-friend multiplication operators that optimize further double
      // multiplication
      template<class D,int E,class F> 
      friend VectorExpression < VectorExpression<D,E,F>, ops::TimesOp, double >&
      operator* (double b, VectorExpression < VectorExpression<D,E,F>, ops::TimesOp, double > &a);

      template<class D,int E,class F> 
      friend VectorExpression < VectorExpression<D,E,F>, ops::TimesOp, double >&
      operator/ (double b, VectorExpression < VectorExpression<D,E,F>, ops::TimesOp, double > &a);

    };


    // Expression template class for unary '-' acting on a VectorExpression
    //
    // A and C are classes, B is an Operator
    // if B=ops::NoOp and A=C=Base, the VectorExpression is actually a Vector
    template<class A,int B,class C>
    class VectorExpression<VectorExpression<A,B,C>, ops::NegativeOp, Base>
    {
    public:

      // define (*this).nrm2(), (*this).nrm() and element access (*this)(i) 
      inline double VECNRM2
      inline double VECNRM
      inline double VECPARENTHESES

      // define what this operation evaluates to
      template <int I> inline double eval() const
      {
	return  - a->eval<I>();
      }

      // constructor
      inline VectorExpression(const VectorExpression<A,B,C> & _a) 
	: a(&_a) {}

    private:
      // store pointer to sub-expression
      const VectorExpression<A,B,C> * a;

    };
    //
    // definition of the operators
    //

    // Vector + Vector
    template<class A,int B,class C,class D,int E,class F> 
    inline VectorExpression<VectorExpression<A,B,C>, ops::PlusOp, VectorExpression<D,E,F> >
    operator+ (const VectorExpression<A,B,C> & a, 
	       const VectorExpression<D,E,F> & b)
    { 
      return VectorExpression<VectorExpression<A,B,C>, ops::PlusOp, VectorExpression<D,E,F> >(a,b);
    }

    // Vector - Vector
    template<class A,int B,class C,class D,int E,class F> 
    inline VectorExpression<VectorExpression<A,B,C>, ops::MinusOp, VectorExpression<D,E,F> >
    operator- (const VectorExpression<A,B,C> & a, 
	       const VectorExpression<D,E,F> & b)
    { 
      return VectorExpression<VectorExpression<A,B,C>, ops::MinusOp, VectorExpression<D,E,F> >(a, b);
    }

    // Vector ^ Vector
    template<class A,int B,class C,class D,int E,class F> 
    inline VectorExpression<VectorExpression<A,B,C>, ops::TimesOp, VectorExpression< D,E,F> >
    operator^ (const VectorExpression<A,B,C> & a, 
	       const VectorExpression<D,E,F> & b)
    { 
      return VectorExpression<VectorExpression<A,B,C>, ops::TimesOp, VectorExpression< D,E,F> > (a, b);
    }

    // double * Vector
    template<class A,int B,class C> 
    inline VectorExpression<VectorExpression<A,B,C>, ops::TimesOp, double>
    operator* (double b, 
	       const VectorExpression<A,B,C> & a)
    { 
      return VectorExpression<VectorExpression<A,B,C>, ops::TimesOp, double>(a, b);
    }

    // Vector * double
    template<class A,int B,class C> 
    inline VectorExpression<VectorExpression<A,B,C>, ops::TimesOp, double>
    operator* (const VectorExpression<A,B,C> & a, 
	       double b)
    { 
      return VectorExpression<VectorExpression<A,B,C>, ops::TimesOp, double>(a, b);
    }

    // Vector / double
    template<class A,int B,class C> 
    inline VectorExpression<VectorExpression<A,B,C>, ops::TimesOp, double>
    operator/ (const VectorExpression<A,B,C> & a, 
	       double b)
    { 
      return VectorExpression<VectorExpression<A,B,C>, ops::TimesOp, double>(a, 1.0/b);
    }

    // Vector * double * double
    template<class A,int B,class C> 
    inline VectorExpression<VectorExpression<A,B,C>, ops::TimesOp, double>&
    operator*(double b,VectorExpression<VectorExpression<A,B,C>,ops::TimesOp,double>&a)
    { 
      a.b *= b; 
      return a; 
    }

    // Vector * double / double
    template<class A,int B,class C> 
    inline VectorExpression<VectorExpression<A,B,C>, ops::TimesOp, double>&
    operator/(double b,VectorExpression<VectorExpression<A,B,C>,ops::TimesOp,double>&a)
    { 
      a.b /= b; 
      return a; 
    }

    // - Vector
    template<class A,int B,class C> 
    inline VectorExpression<VectorExpression<A,B,C>, ops::NegativeOp, Base>
    operator-(const VectorExpression<A,B,C> & a)
    { 
      return VectorExpression<VectorExpression<A,B,C>, ops::NegativeOp, Base> (a);
    }

    // Vector | Vector
    template<class A,int B,class C,class D,int E,class F>
    inline double 
    operator|(const VectorExpression<A,B,C> & a, 
	      const VectorExpression<D,E,F> & b)
    {
      return 
	a.template eval<0>()*b.template eval<0>() 
	+ a.template eval<1>()*b.template eval<1>() 
	+ a.template eval<2>()*b.template eval<2>();
    }

    // Vector * Vector
    template<class A,int B,class C,class D,int E,class F>
    inline double 
    operator*(const VectorExpression<A,B,C> & a, const VectorExpression<D,E,F> & b)
    {
      return 
	a.template eval<0>()*b.template eval<0>() 
	+ a.template eval<1>()*b.template eval<1>() 
	+ a.template eval<2>()*b.template eval<2>();
    }

    // vectors
    template<class A, int B, class C>
    inline magnet::xml::XmlStream& operator<<(magnet::xml::XmlStream& XML, 
					      const VectorExpression<A,B,C> & t )
    {
      char name[2] = "x";
  
      for (size_t iDim = 0; iDim < NDIM; iDim++)
	{
	  name[0]= 'x'+iDim; //Write the dimension
	  XML << magnet::xml::attr(name) << t(iDim);
	}
  
      return XML;
    }

    inline
    VectorExpression<>& 
    operator<<(VectorExpression<>& data, const magnet::xml::Node& XML)
    {
      for (size_t iDim = 0; iDim < NDIM; iDim++) 
	{
	  char name[2] = "x";
	  name[0] = 'x' + iDim; //Write the name
	  if (!XML.getAttribute(name))
	    name[0] = '0'+iDim;
      
	  try {
	    data[iDim] = XML.getAttribute(name).as<double>();
	  }
	  catch (boost::bad_lexical_cast &)
	    {
	      M_throw() << "Failed a lexical cast in CVector";
	    }
	}

      return data;
    }
  }
}

namespace coil { typedef ::magnet::math::Vector Vector; }
namespace dynamo { typedef ::magnet::math::Vector Vector; }


==> graphs/alphapics/BayesBridge/inst/include/magnet/math/wigner3J.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <boost/math/special_functions.hpp>

namespace magnet {
  namespace math {
    double wignerThreej(const int & la, const int & lb, 
			const int & lc, const int & ma, 
			const int & mb, const int & mc)
    {
      //Check the sum of the m's is zero
      if (ma + mb + mc != 0) return 0.0;
      
      int numin = 0, numax = la-ma;
      
      {
	int tmp = -ma+lb-lc;
	if (tmp > numin) numin = tmp;
	
	tmp = la+mb-lc;
	if (tmp > numin) numin = tmp;
	
	tmp = lb+mb;
	if (tmp < numax) numax = tmp;
	
	tmp = la+lb-lc;
	if (tmp < numax) numax = tmp;
      }
      
      int sign(1);
      if ((numin % 2)) sign = -1;
      
      double retval = 0;
      
      using namespace boost::math;
      
      for (int nu(numin); nu <= numax; nu++)
	{
	  retval += sign 
	    / (factorial<double>(la-ma-nu)*factorial<double>(lc-lb+ma+nu)
	       *factorial<double>(lb+mb-nu)*factorial<double>(lc-la-mb+nu)
	       *factorial<double>(nu)*factorial<double>(la+lb-lc-nu));
	  sign = -sign;
	}
      
      retval *= std::sqrt(factorial<double>(la+lb-lc)
			  *factorial<double>(la+lc-lb)
			  *factorial<double>(lb+lc-la)
			  / factorial<double>(la+lb+lc+1));
      
      retval *= std::sqrt(factorial<double>(la+ma)*factorial<double>(lb+mb)
			  *factorial<double>(lc+mc)*factorial<double>(la-ma)
			  *factorial<double>(lb-mb)*factorial<double>(lc-mc));
      
      if ((abs(la-lb-mc) % 2) != 0) retval = -retval;
      
      return retval;
    }
    
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/memUsage.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once
#include <unistd.h>
#include <fstream>
#include <string>
#include <sys/time.h>
#include <sys/resource.h>

namespace magnet {
  /*! \brief Attempts to read the system-dependent data for a process'
   * resident set size (actual used memory), and return the results in
   * KB.
   */
  inline double process_mem_usage()
  {
    double resident_set(0);
    {//Try the getrusage method
      ::rusage ru;
      getrusage(RUSAGE_SELF, &ru);
      resident_set = ru.ru_maxrss;
    }
    
    if (resident_set != 0) return resident_set;
  
    //Try just parsing the proc file system
    std::ifstream stat_stream("/proc/self/stat", std::ios_base::in);
  
    if (!stat_stream.is_open()) return 0;

    // dummy vars for leading entries in stat
    std::string pid, comm, state, ppid, pgrp, session, tty_nr;
    std::string tpgid, flags, minflt, cminflt, majflt, cmajflt;
    std::string utime, stime, cutime, cstime, priority, nice;
    std::string O, itrealvalue, starttime;
  
    // the two fields we want
    unsigned long vsize;
    long rss;
  
    stat_stream >> pid >> comm >> state >> ppid >> pgrp >> session >> tty_nr
		>> tpgid >> flags >> minflt >> cminflt >> majflt >> cmajflt
		>> utime >> stime >> cutime >> cstime >> priority >> nice
		>> O >> itrealvalue >> starttime >> vsize >> rss;
  
    // in case x86-64 is configured to use 2MB pages
    long page_size_kb = sysconf(_SC_PAGE_SIZE) / 1024; 
    //vm_usage     = vsize / 1024.0;
    resident_set = rss * page_size_kb;
  
    return resident_set;
  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/stacktrace.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

//For the stack tracer
#ifdef MAGNET_DEBUG
# ifdef __GNUC__
#  include <execinfo.h>  // for backtrace
#  include <dlfcn.h>     // for dladdr
#  include <cxxabi.h>    // for __cxa_demangle
#  include <string>
#  include <sstream>
#  include <cstdio>
#  include <stdlib.h>
# endif
#endif

namespace magnet {

  /*! \brief This function will attempt to generate a string
   * representation of the stack at runtime.
   *
   * This functionality is only supported in the gcc compiler, if this
   * feature is unavailable an empty string is returned.
   *
   * \param skip The number of top stack levels to skip in the
   * trace. A skip of 1 will prevent the \ref stacktrace function from
   * appearing in the returned stack.
   */
#ifdef MAGNET_DEBUG
# ifdef __GNUC__
  inline std::string stacktrace(int skip = 1)
  {
    const int nMaxFrames = 128;
    void *callstack[nMaxFrames]; //The return addresses, including return offsets
    int nFrames = backtrace(callstack, nMaxFrames);
    char **symbols = backtrace_symbols(callstack, nFrames);
    
    std::ostringstream trace_buf;
    for (int i = skip; i < nFrames; i++) 
      {
	Dl_info info;
	if (dladdr(callstack[i], &info))
	  {
	    int status;
	    char *demangled = abi::__cxa_demangle(info.dli_sname, NULL, 0, &status);
	    
	    trace_buf << i << " " << callstack[i] << " "
		      << (status == 0 ? demangled : info.dli_sname)
		      << " + return offset=" << ((char *)callstack[i] - (char *)info.dli_saddr)
		      << "\n";
	    
	    free(demangled);
	  }
	else 
	  trace_buf << i << " " << callstack[i] << "\n";
      }
    free(symbols);

    if (nFrames == nMaxFrames)
      trace_buf << "[truncated]\n";

    return trace_buf.str();
  }
# else
  inline std::string stacktrace(int skip = 1) { return std::string(); }
# endif
#else
  inline std::string stacktrace(int skip = 1) { return std::string(); }
#endif
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/static_assert.hpp <==
#pragma once

#define M_STATIC_ASSERT(expr, msg)			\
  do {							\
  extern char ASSERT_FAIL__##msg[(expr)? 1: -1];	\
  if (!expr) ASSERT_FAIL__##msg[0]++;			\
  } while (false)


==> graphs/alphapics/BayesBridge/inst/include/magnet/units.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <boost/rational.hpp>
#include <magnet/exception.hpp>

//!A macro factory for generating the Units to std::string and std::string
//!to Units conversions.
#define UNITS_FACTORY(F) \
  F(Dimensionless) \
  F(Length) \
  F(Area) \
  F(Volume) \
  F(Time) \
  F(Mass) \
  F(Velocity) \
  F(Momentum) \
  F(Energy) \
  F(Diffusion) \
  F(MutualDiffusion) \
  F(ThermalConductivity) \
  F(ThermalDiffusion) \
  F(Viscosity) \
  F(Density) \
  F(Pressure)
  

namespace magnet {
  namespace units {
    //! \brief This class is used for checking the units of a value at
    //! runtime.  
    //!
    //! This class can be used as a base class to store the units of a
    //! value and to check them at runtime. This runtime requirement means
    //! many of the popular template techniques are unsuitable.
    class Units
    {
      //! The type used to implement the value of each units dimension.
      typedef boost::rational<int> Value;
    public:
      //!Enumeration of the unit dimensions
      enum Dimension {L=0, //!> Length units.
		      T=1, //!> Time units.
		      M=2, //!> Mass units.
		      END=3//!> Value used to determine the number of unit dimensions available.
      };

      //! Constructor, allowing RAII of the units with any types
      //! supported by Value.
      template<typename T1, typename T2, typename T3>
      inline Units(T1 l, T2 t, T3 m)
      { _unitPowers[L] = l; _unitPowers[T] = t; _unitPowers[M] = m; }

      inline Units(const Units& ou)
      {
	for (size_t i(0); i < END; ++i)
	  _unitPowers[i] = ou._unitPowers[i];
      }
            
      //!Allows the generation of new units when two units scales are
      //!multiplied.
      inline Units operator*(const Units& ou) const
      {
	Units retval;
	for (size_t i(0); i < END; ++i)
	  retval._unitPowers[i] = _unitPowers[i] + ou._unitPowers[i];
	return retval;
      }
      
      //!Allows the generation of new units when two units scales are
      //!divided.
      inline Units operator/(const Units& ou) const
      {
	Units retval;
	for (size_t i(0); i < END; ++i)
	  retval._unitPowers[i] = _unitPowers[i] - ou._unitPowers[i];
	return retval;
      }
      
      //!Comparison operator
      inline bool operator==(const Units& ou) const
      {
	for (size_t i(0); i < END; ++i)
	  if (_unitPowers[i] != ou._unitPowers[i]) return false;
	return true;
      }

      //! Returns the power to which the unit is raised for this Units.
      inline double getUnitsPower(const Dimension dim) const
      { 
#ifdef MAGNET_DEBUG
	if ((dim < 0) || (dim >= END)) 
	  M_throw() << "Invalid unit dimension requested";
#endif
	return boost::rational_cast<double>(_unitPowers[dim]); 
      }
      
      //The definitions of many units of interest

      //!Returns a handy no-units Units
      static inline Units Dimensionless() { return Units(0,0,0); }

      //!This is Boltzmanns constant which gives units to the
      //!temperature. By setting this to zero units we are essentially
      //!saying temperature is in units of energy. This is only here
      //!to make the expressions below complete
      static inline Units kB() { return Dimensionless(); }

      //!Returns a Units for length
      static inline Units Length() { return Units(1,0,0); }
      //!Returns a Units for area
      static inline Units Area() { return Length() * Length(); }
      //!Returns a Units for volume
      static inline Units Volume() { return Area() * Length(); }
      //!Returns a Units for time
      static inline Units Time() { return Units(0,1,0); }
      //!Returns a Units for mass
      static inline Units Mass() { return Units(0,0,1); }
      //!Returns a Units for velocity
      static inline Units Velocity() { return Length() / Time(); }
      //!Returns a Units for Momentum
      static inline Units Momentum() { return Velocity() * Mass(); }
      //!Returns a Units for energy
      static inline Units Energy() { return Velocity() * Velocity() * Mass(); }

      //!Returns a Units for diffustion
      static inline Units Diffusion() { return Area() / Time(); }
      //!Returns a Units for mutual diffustion
      static inline Units MutualDiffusion() { return Mass() * Time() / Volume(); }
      //!Returns a Units for thermal conductivity
      static inline Units ThermalConductivity() { return kB() / (Time() * Length()); }
      //!Returns a Units for thermal diffusion
      static inline Units ThermalDiffusion() { return Mass() / (Time() * Length()); }
      //!Returns a Units for viscosity
      static inline Units Viscosity() { return  Dimensionless() / (Time() * Length()); }

      //!Returns a Units for pressue.
      static inline Units Pressure() { return  Mass() / (Time() * Time() * Length()); }

      //!Returns a Units for density.
      static inline Units Density() { return  Mass() / Volume(); }
      
      //!This attempts to determine a std::string representation for a
      //!Units instance. Useful if the Units has to be written to a
      //!file.
      inline operator std::string() const
      {
#define CONVERTTOSTRINGMACRO(UNIT)\
	if (UNIT () == *this) return #UNIT;
	UNITS_FACTORY(CONVERTTOSTRINGMACRO);
#undef CONVERTTOSTRINGMACRO

	return "UNKNOWN UNITS";
      }

      //!This attempts to determine a std::string representation for a
      //!Units instance. Useful if the Units has to be written to a
      //!file.
      inline Units(const std::string name)
      {
#define CONVERTFROMSTRINGMACRO(UNIT)\
	if (!std::string(UNIT()).compare(name)) {*this = UNIT (); return;}
	UNITS_FACTORY(CONVERTFROMSTRINGMACRO);
#undef CONVERTFROMSTRINGMACRO
	M_throw() << "Invalid name of Units, " << name;
      }

    private:

      inline Units() {}
      Value _unitPowers[END];
    };
  }
}

#undef UNITS_FACTORY


==> graphs/alphapics/BayesBridge/inst/include/magnet/wiiheadtracking.hpp <==
/* wiimote head tracking for linux
   Originally by Steven Thomas Snyder, stsnyder@ucla.edu

   (C) copyright 2008, Steven Snyder, All Rights Reserved
   (C) copyright 2011, Marcus Bannerman, All Rights Reserved

   LICENSING INFORMATION:
   This program is free software: you can redistribute it and/or modify
   it under the terms of the GNU General Public License as published by
   the Free Software Foundation, either version 3 of the License, or
   (at your option) any later version.

   This program is distributed in the hope that it will be useful,
   but WITHOUT ANY WARRANTY; without even the implied warranty of
   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
   GNU General Public License for more details.

   You should have received a copy of the GNU General Public License
   along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <magnet/exception.hpp>
#include <magnet/thread/mutex.hpp>
#include <magnet/math/vector.hpp>
#include <cwiid.h> /* cwiid wii remote library */
#include <vector>

namespace magnet {
  //Hidden namespace for constants
  namespace {
    //The wiimote is factory calibrated such that the angle per pixel
    //for both dimensions is equal. Thus, only the calibration data is
    //needed for the X dimension. Although the FOV is stated to be less
    //than 45 degree's on other websites, this value yeilds accurate
    //(+-5mm) measurements on my wiimote
    const double WiiFOVX = (45.0f / 180.0) * M_PI; 
    //The angle corresponding to a pixel (the camera only "sees" angles, not distances)
    const double anglePerPixel =  WiiFOVX / double(CWIID_IR_X_MAX);  
    //Distance between the two IR sources being tracked (in cm)
    const double IRPointSeparation = 15.3;
#ifndef MAGNET_DEBUG
    void cwiid_err_hidden(struct wiimote*, const char*, va_list) {}
#endif
  }

  /*! \brief A class to facilitate head tracking using the cwiid
   * library.
   *
   */
  class TrackWiimote {
  public:
    inline static TrackWiimote& getInstance()
    {
      static TrackWiimote _singleton;
      return _singleton;
    }

    inline bool connect()
    {
      if (m_wiimote) return true;

      bdaddr_t bt_address = {{0,0,0,0,0,0}};
      m_wiimote = cwiid_open(&bt_address, CWIID_FLAG_MESG_IFC);
  
      if (!m_wiimote) return false;//Couldn't connect

      if (cwiid_set_mesg_callback(m_wiimote, &TrackWiimote::cwiid_callback)) 
	{
	  if (cwiid_close(m_wiimote))
	    M_throw() << "Failed to close the Wiimote, after failing to set the callback.";

	  M_throw() << "Failed to set the Wiimote callback.";
	}

      if (cwiid_set_rpt_mode(m_wiimote, CWIID_RPT_IR | CWIID_RPT_BTN | CWIID_RPT_STATUS) != 0)
	throw std::runtime_error("Failed to enable Wii functions.");

      if (cwiid_command(m_wiimote, CWIID_CMD_LED,
			CWIID_LED1_ON) != 0)
	throw std::runtime_error("Failed to enable Wii functions.");
  
      cwiid_request_status(m_wiimote);
  
      return true;
    }

    inline void calibrate()
    {
      if (_irdata.size() < 2) return;
    
      //The person is in the center of the screen, so we can determine the
      //tilt of the camera
      //v_angle = std::acos(0.5 *  ScreenYlength / eye_pos[2]) + M_PI / 2;
    }

    inline math::Vector getHeadPosition()
    { 
      magnet::thread::ScopedLock lock(_irdatalock);
      return eye_pos;
    }

    inline bool connected() const { return m_wiimote; }

    inline volatile const float& getBatteryLevel() const { return _batteryLevel; }

    struct IRData {
      IRData(int8_t _size, uint16_t _x, uint16_t _y): size(_size), x(_x), y(_y) {}
      bool operator>(const IRData& o) const { return size > o.size; }
      int8_t size; uint16_t x; uint16_t y; 
    };

    inline std::vector<IRData> getSortedIRData()
    { 
      magnet::thread::ScopedLock lock(_irdatalock);
      return _irdata;
    }

    inline double getCalibrationAngle() const { return v_angle; }

  private:
    static void cwiid_callback(cwiid_wiimote_t *wiimote, int mesg_count,
			       union cwiid_mesg mesg_array[], struct timespec *timestamp)
    {
      for (int i(0); i < mesg_count; ++i) 
	switch (mesg_array[i].type) {
	case CWIID_MESG_STATUS:
	  TrackWiimote::getInstance()._batteryLevel =  float(mesg_array[i].status_mesg.battery) / CWIID_BATTERY_MAX;
	  break;
	case CWIID_MESG_IR:
	  {
	    magnet::thread::ScopedLock lock(TrackWiimote::getInstance()._irdatalock);

	    std::vector<IRData>& ir_positions = TrackWiimote::getInstance()._irdata;
	    ir_positions.clear();

	    for (size_t j(0); j < CWIID_IR_SRC_COUNT; ++j)
	      if (mesg_array[i].ir_mesg.src[j].valid)
		ir_positions.push_back(IRData(mesg_array[i].ir_mesg.src[j].size, 
					      mesg_array[i].ir_mesg.src[j].pos[CWIID_X], 
					      mesg_array[i].ir_mesg.src[j].pos[CWIID_Y]));
	
	    std::stable_sort(ir_positions.begin(), ir_positions.end(), std::greater<IRData>());
	    TrackWiimote::getInstance().updateHeadPos();
	  }
	  break;
	case CWIID_MESG_ERROR:
	  if (cwiid_close(wiimote))
	    M_throw() << "Error closing the wiimote after Error from the wiimote";

	  TrackWiimote::getInstance().m_wiimote = NULL;
	  break;
	default:
	  break;
	}
    }

    inline TrackWiimote():
      m_wiimote(NULL),
      eye_pos(0, 0, 50),
      v_angle(0),
      _batteryLevel(0)
    {
#ifndef MAGNET_DEBUG
      cwiid_set_err(&cwiid_err_hidden);
#endif
    }

    inline ~TrackWiimote()
    {
      if (m_wiimote) 
	cwiid_close(m_wiimote);
    
      m_wiimote= NULL;
    }

    inline void updateHeadPos()
    {
      if (_irdata.size() < 2) return;
  
      //The positions of the IR points, in angles from the centre of the
      //wiimote's view
      double x1 = (_irdata[0].x - CWIID_IR_X_MAX / 2) * anglePerPixel;
      double y1 = (_irdata[0].y - CWIID_IR_Y_MAX / 2) * anglePerPixel;
      double x2 = (_irdata[1].x - CWIID_IR_X_MAX / 2) * anglePerPixel;
      double y2 = (_irdata[1].y - CWIID_IR_Y_MAX / 2) * anglePerPixel;

      //The seperation angles of the two IR points
      double dx = x1 - x2;
      double dy = y1 - y2;

      //The absolute angle between the two points
      double pointsAngle = std::sqrt(dx * dx + dy * dy);

      //The distance to the points from the camera (Z coordinate). All
      //distances in eye_pos are in whatever units IRPointSeparation is
      //in.
      eye_pos[2] = 0.5 * IRPointSeparation / std::tan(pointsAngle / 2);

      //The "position" angle of the IR points
      double Xangle = (x1 + x2) / 2;
      //The Y angle is corrected for the angle of the remote (it should be
      //parallel to the normal of the screen, but that rarely works thanks
      //to the remotes design). v_angle is set in the calibration routines
      double Yangle = (y1 + y2) / 2 + v_angle;

      //Assuming that we worked out the distance to the points, and the
      //distance is a radius we can work out the distance from the centre
      eye_pos[0] = -eye_pos[2] * std::sin(Xangle);

      //We try to correct for the remote being off the center of the
      //screen. We simply add the vector to the camera from the screen
      //(only the y component is done here).
      eye_pos[1] = eye_pos[2] * std::sin(Yangle);
    }

    cwiid_wiimote_t* m_wiimote; 
    math::Vector eye_pos;
    volatile double v_angle;
    volatile float _batteryLevel;

    std::vector<IRData> _irdata;

    magnet::thread::Mutex _irdatalock;
  };
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/xmlreader.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once

#include <magnet/detail/rapidXML/rapidxml.hpp>
#include <magnet/exception.hpp>
#include <boost/lexical_cast.hpp>
#include <vector>

namespace magnet {
  //!Namespace enclosing the XML tools included in magnet.
  namespace xml {
    namespace detail {
      //! \brief Generates a string representation of the passed XML rapidxml node.
      inline std::string getPath(rapidxml::xml_node<> *_node)
      {
	std::vector<std::pair<std::string, size_t> > pathTree;
	while (_node != 0)
	  {
	    size_t index(0);
	    if (_node->parent())
	      { rapidxml::xml_node<>* sibling = _node->previous_sibling(_node->name());
		while (sibling) { sibling = sibling->previous_sibling(); ++index; }
	      }
	    
	    pathTree.push_back(std::pair<std::string, size_t>(_node->name(), index));
	    _node = _node->parent();
	  }
	
	std::ostringstream os;
	
#ifdef __PATHCC__ 
	os << "NO PATH FOR PATHSCALE COMPILER";
#else
	for (std::vector<std::pair<std::string, size_t> >::const_reverse_iterator 
	       iPtr = pathTree.rbegin(); iPtr != pathTree.rend(); ++iPtr)
	  {
	    os << "/" << iPtr->first; 
	    if (iPtr->second)
	      os << "[" << iPtr->second << "]";
	  }
#endif	
	return os.str();
      }
    }

    //! \brief Represents an Attribute of an XML Document.
    class Attribute {
    public:
      //! \brief Converts the attributes value to a type.
      template<class T> inline T as() const 
      { 
	if (!valid()) 
	  M_throw() << (std::string("XML error: Missing attribute being converted\nXML Path: ")
			+ detail::getPath(_parent) + "/INVALID");
	try {
	  return boost::lexical_cast<T>(_attr->value()); 
	} catch (boost::bad_lexical_cast&)
	  {
	    M_throw() << "Failed to cast XML attribute to type, XMLPath: " << getPath();
	  }
      }

      //! \brief Conversion operator returning the value of the attribute.
      inline operator const char*() const 
      { 
	if (!valid()) 
	  M_throw() << (std::string("XML error: Missing attribute being converted\nXML Path: ")
			+ detail::getPath(_parent) + "/INVALID");
	return _attr->value(); 
      }

      //! \brief Returns the value of the attribute.
      const char* getValue() const { return _attr->value(); }

      //! \brief Test if this Attribute is valid and has a value.
      inline bool valid() const { return _attr != NULL; }

      /*! \brief Returns a string representation of this attributes
       * XML location.
       */
      inline std::string getPath() const
      {	
	if (!valid()) 
	  M_throw() << (std::string("XML error: Cannot get path of invalid attribute\nXML Path: ")
			+ detail::getPath(_parent) + "/INVALID");
	return detail::getPath(_parent) + std::string("/@") + std::string(_attr->name()); 
      }

    private:
      friend class Node;

      //! \brief Hidden default constructor to stop its use.
      Attribute();

      //! \brief True Attribute constructor, used by the Node class.
      inline Attribute(rapidxml::xml_attribute<>* attr,
		       rapidxml::xml_node<>* parent):_attr(attr), _parent(parent) {}
      
      rapidxml::xml_attribute<> *_attr;
      rapidxml::xml_node<> *_parent;
    };

    //! \brief Represents a Node of an XML Document.
    class Node {
    public:
      /*! \brief Fetches the first Attribute with a given name. 
       *
       * Test if the Attribute is Attribute::valid() before using it.
       * \param name The name of the attribute to return.
       */
      template<class T> inline Attribute getAttribute(T name) const 
      { 
	if (!valid()) 
	  M_throw() << (std::string("XML error: Invalid node's attribute being accessed\nXML Path:")
			+ detail::getPath(_parent) + "/INVALID");

	Attribute attr(_node->first_attribute(name), _node);

	if (!attr.valid())
	  M_throw() << "XML error: Attribute does not exist."
		    << name << (std::string("\nXML Path: ") + detail::getPath(_node) + "/@" + std::string(name));

	return attr; 
      }

      /*! \brief Fetches the first Node with a given name.
       *
       * \param name The name of the Node to return.
       */
      template<class T> inline Node getNode(T name) const 
      { 
	Node child(fastGetNode(name));
	
	if (!child.valid())
	  M_throw() << "XML error: Node does not exist."
		    << (std::string("\nXML Path: ") + detail::getPath(_node) + "/" + std::string(name));
	return child;
      }

      /*! \brief Fetches the first Node with a given name without
       * testing if its a valid node.
       *
       * \param name The name of the Node to return.
       */
      template<class T> inline Node fastGetNode(T name) const 
      { 
	if (!valid())
	  M_throw() << (std::string("XML error: Cannot fetch sub node of invalid node\nXML Path: ")
			+ detail::getPath(_parent) + "/INVALID");
	return Node(_node->first_node(name), _node);
      }

      /*! \brief Tests if the Node has a named child Node.
       *
       * \param name The name of the child Node to test for.
       */
      template<class T> inline bool hasNode(T name) const 
      { 
	if (!valid()) 
	  M_throw() << (std::string("XML error: Cannot fetch sub node of invalid node\nXML Path: ")
			+ detail::getPath(_parent) + "/INVALID");
	
	return _node->first_node(name);
      }

      /*! \brief Tests if the Node has a named child Node.
       *
       * \param name The name of the child Node to test for.
       */
      template<class T> inline bool hasAttribute(T name) const 
      { 
	if (!valid()) 
	  M_throw() << (std::string("XML error: Cannot fetch attribute of invalid node\nXML Path: ")
			+ detail::getPath(_parent) + "/@" + std::string(name));	
	return _node->first_attribute(name);
      }

      //! \brief Returns the value of the Node.
      inline operator const char*() const { return getValue(); }

      //! \brief Returns the value of the Node.
      const char* getValue() const
      { 
	if (!valid()) 
	  M_throw() << (std::string("XML error: Cannot get the value of an invalid node\nXML Path: ")
			+ detail::getPath(_parent) + "/INVALID");
	return _node->value(); 
      }

      //! \brief Test if the Node is valid.
      inline bool valid() const { return _node != NULL; }

      /*! \brief Replace this Node with the next Node in the parent
       * Node with the same name.
       */
      inline void operator++()
      { 
	if (!valid()) 
	  M_throw() << (std::string("XML error: Cannot increment invalid node\nXML Path: ")
			+ detail::getPath(_parent) + "/INVALID");
	_node = _node->next_sibling(_node->name()); 
      }

      /*! \brief Replace this Node with the previous Node in the
       * parent Node with the same name.
       */
      inline void operator--() 
      { 
	if (!valid()) 
	  M_throw() << (std::string("XML error: Cannot decrement invalid node\nXML Path: ")
			+ detail::getPath(_parent) + "/INVALID");
	_node = _node->previous_sibling(_node->name()); 
      }

      //! \brief Fetch the parent Node of this Node.
      inline Node getParent() const
      {
	if (_parent)
	  return Node(_parent, _parent->parent());
	else
	  M_throw() << "No parent node for node " << detail::getPath(_node);
      }

      //! \brief Constructor to build a Node from rapidxml::xml_node data.
      inline Node(rapidxml::xml_node<>* node,
		  rapidxml::xml_node<>* parent):_node(node), _parent(parent) {}

      /*! \brief Returns a string representation of the Node's
       * location in the XML document.
       */
      inline std::string getPath() const 
      { 
	if (!valid()) 
	  M_throw() << (std::string("XML error: Cannot get path of invalid node\nXML Path: ")
			+ detail::getPath(_parent) + "/INVALID");

	return detail::getPath(_node); 
      }
   private:
      rapidxml::xml_node<> *_node;
      rapidxml::xml_node<> *_parent;
    };

    template<>
    inline Attribute Node::getAttribute<std::string>(std::string name) const
    { 
      if (!valid()) 
	M_throw() << (std::string("XML error: Missing node's attribute being accessed\nXML Path: ")
		      + detail::getPath(_parent) + "/INVALID");
      return Attribute(_node->first_attribute(name.c_str()), _node); 
    }

    template<>
    inline Node Node::getNode<std::string>(std::string name) const
    { 
      if (!valid()) 
	M_throw() << (std::string("XML error: Cannot fetch sub node of invalid node\nXML Path: ")
		      + detail::getPath(_parent) + "/INVALID");
      return Node(_node->first_node(name.c_str()), _node); 
    }


    /*! \brief A class which represents a whole XML Document, including
     * storage. 
     *
     * This class thinly wraps the rapidXML parser, providing a simple
     * type-casting interface and automatic error handling, similar to
     * Boost's property_tree. Unlike property_tree this class is
     * space-efficient and does not copy the XML data.  This class
     * must outlive any Node or Attribute generated from it.
     *
     * To parse a document, you must first load the document text into
     * this class's _data parameter using \ref
     * getStoredXMLData(). Then you call \ref parseData().
     */
    class Document {
    public:
      /*! \brief Parse the stored XML data.
       */
      inline void parseData()
      { _doc.parse<rapidxml::parse_trim_whitespace>(&_data[0]); }
      
      /*! \brief Return the first Node with a certain name in the
       * Document.
       * 
       * Test if the Node is Node::valid before using it.
       * \param name Name of the node to return.
       */
      template<class T>
      inline Node getNode(T name) { return Node(_doc.first_node(name), &_doc); }

      std::string& getStoredXMLData() { return _data; }

    protected:
      std::string _data;
      rapidxml::xml_document<> _doc;
    };

    template<>
    inline Node Document::getNode<const std::string&>(const std::string& name)
    { return Node(_doc.first_node(name.c_str()), &_doc); }

  }
}


==> graphs/alphapics/BayesBridge/inst/include/magnet/xmlwriter.hpp <==
/*  dynamo:- Event driven molecular dynamics simulator 
    http://www.dynamomd.org
    Copyright (C) 2011  Marcus N Campbell Bannerman <m.bannerman@gmail.com>
    Copyright (C) 2003  Oblutus <http://iridia.ulb.ac.be/~fvandenb/tools/xmlParser.html>

    This program is free software: you can redistribute it and/or
    modify it under the terms of the GNU General Public License
    version 3 as published by the Free Software Foundation.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/

#pragma once
#include <tr1/memory>
#include <stack>
#include <string>
#include <sstream>

namespace magnet {
  namespace xml {
    /*! \brief A class which behaves like an output stream for XML output.
     */
    class XmlStream {
    public:
      //! \brief Major XML version constant.
      static const int versionMajor = 1;
      //! \brief Minor XML version constant.
      static const int versionMinor = 0;
    
      //! \brief Internal type used to modify the state of the XML stream.
      struct Controller {
	typedef enum {
	  Prolog, 
	  Tag, 
	  TagEnd, 
	  Attribute, 
	  CharData
	}	ControllerType;
      
	ControllerType _type;
	std::string str;
      
	inline Controller(const Controller& c) : _type(c._type), str(c.str) {}
	inline Controller(const ControllerType type) : _type(type){}
	inline Controller(const ControllerType type, const std::string& _str):
	  _type(type), str(_str) {}
      };
    
      //! \brief Constructs an XmlStream from a std::ostream object.
      inline XmlStream(std::ostream& _s):
	state(stateNone), s(_s), prologWritten(false), FormatXML(false) {}
    
      //! \brief Copy constructor.
      inline XmlStream(const XmlStream &XML):
	state(XML.state), s(XML.s), prologWritten(XML.prologWritten), FormatXML(XML.FormatXML) {}
    
      //! \brief Destructor.
      inline ~XmlStream()
      {
	if (stateTagName == state) {
	  s << "/>";
	  state = stateNone;
	}
	while (tags.size())
	  endTag(tags.top());
      }

    
      /*! \brief Main insertion operator which changes the state of the
       * XmlStream.
       */
      inline XmlStream& operator<<(const Controller& controller)
      {
	switch (controller._type) {
	case Controller::Prolog:
	  if (!prologWritten && stateNone == state) {
	    s << "<?xml version=\"" << versionMajor << '.' << versionMinor << "\"?>\n";
	    prologWritten = true;
	  }
	  break;
	case Controller::Tag:
	  closeTagStart();
	  for (size_t i(0); i < tags.size(); ++i)
	    s << "  ";
	  s << '<' << controller.str;
	  tags.push(controller.str);
	  state = stateTag;
	  break;
	case Controller::TagEnd:
	  endTag(controller.str);
	  break;
	case Controller::Attribute:
	  switch (state) {
	  case stateTagName:
	    tags.push(tagName.str());
	    break;
	  case stateAttribute:
	    s << '\"';
	  default:
	    break;
	  }
      
	  if (stateNone != state) {
	    s << ' ' << controller.str << "=\"";
	    state = stateAttribute;
	  }
	  break;//Controller::whatAttribute
	case Controller::CharData:
	  closeTagStart();
	  state = stateNone;
	  break;//Controller::whatCharData
	}
	return	*this;
      }

      /*! \brief Default insertion operator, just delegates the passed
       * object to the underlying std::stream.
       */
      template<class T>
      XmlStream& operator<<(const T& value) {
	if (stateTagName == state)
	  tagName << value;
	s << value;
	return *this;
      }

      /*! \brief Specialisation for pointers.
	
	Calls the output operator on the dereferenced object
       */
      template<class T>
      XmlStream& operator<<(const std::tr1::shared_ptr<T>& value) {
	if (stateTagName == state)
	  tagName << value;
	return ((*this) << (*value));
      }

      //! \brief Returns the underlying output stream.
      inline std::ostream& getUnderlyingStream() { return s; }

      /*! \brief Enables or disables automatic formatting of the
       * outputted XML.
       */
      inline void setFormatXML(const bool& tf) { FormatXML = tf; }
    
    private:
      //! \brief Enum types used to track the current state of the XmlStream.
      typedef enum 
	{
	  stateNone, 
	  stateTag, 
	  stateAttribute, 
	  stateTagName, 
	  stateCharData
	}	state_type;
    
      //! \brief Stack of parent XML nodes above the current node.
      typedef std::stack<std::string>	tag_stack_type;
    
      tag_stack_type	tags;
      state_type	state;
      std::ostream&	s;
      bool	prologWritten;
      std::ostringstream	tagName;
      bool        FormatXML;
    
      //! \brief Closes the current tag.
      inline void closeTagStart(bool self_closed = false)
      {
	if (stateTagName == state)
	  tags.push(tagName.str());
      
	// note: absence of 'break's is not an error
	switch (state) {
	case stateAttribute:
	  s << '\"';
	case stateTagName:
	case stateTag:
	  if (self_closed)
	    s << '/';
	  s << '>' << '\n';
	default:
	  break;
	}
      }

      //! \brief Closes the named tag and may close all of its children.
      inline void endTag(const std::string& tag)
      {
	bool brk = false;
    
	while (tags.size() > 0 && !brk) {
	  if (stateNone == state)
	    {
	      for (size_t i(1); i < tags.size(); ++i)
		s << "  ";
	      s << "</" << tags.top() << ">\n";
	    }
	  else {
	    closeTagStart(true);
	    state = stateNone;
	  }
	  brk = tag.empty() || tag == tags.top();
	  tags.pop();
	}
      }    
    };
  
    /*! \brief Stream manipulator causing the XmlStream to output the
     * XML prolog.
     */
    inline const XmlStream::Controller prolog() { return
	XmlStream::Controller(XmlStream::Controller::Prolog); }
  
    /*! \brief Stream manipulator to add an XML tag to the XmlStream.
     */
    inline const XmlStream::Controller tag(const std::string& tag_name) {
      return XmlStream::Controller(XmlStream::Controller::Tag, tag_name);
    }
  
    /*! \brief Stream manipulator to close an XML tag in the XmlStream.
     *
     * This will close all XML tags until it closes one tag with the
     * passed name.
     */
    inline const XmlStream::Controller endtag(const std::string& tag_name) {
      return XmlStream::Controller(XmlStream::Controller::TagEnd, tag_name);
    }
  
    /*! \brief Stream manipulator to add an attribute with the passed
     * name to the XmlStream.
     *
     * This manipulates the stream state such that the next passed value
     * is used as the value of the attribute.
     */
    inline const XmlStream::Controller attr(const std::string& attr_name) {
      return XmlStream::Controller(XmlStream::Controller::Attribute, attr_name);
    }
  
    /*! \brief Stream manipulator to switch the stream state to output
     * all further inserted values to the contents of the current XML
     * tag.
     *
     * This mode is ended by the next \ref endtag stream modifier.
     */
    inline const XmlStream::Controller chardata() {
      return XmlStream::Controller(XmlStream::Controller::CharData);
    }
  }
}


==> graphs/alphapics/BayesBridge/src/BridgeRegression.h <==
// -*- c++-mode; -*-
//////////////////////////////////////////////////////////////////////
/*
 Herein we provide conditional posterior sampling and expectation
 maximization for Bridge Regression a la Polson and Scott.  For a
 detailed description of the specifics of the setup and algorithm
 please see their paper The Bayesian Bridge
 (http://arxiv.org/abs/1109.2279).

 One starts with the basic regression:

   y = X beta + ep, ep ~ N(0, sig2 I).

 To regularize the selection of beta one may chose a variety of
 priors.  In the Bridge regression the prior lives within the familiy
 of exponential prior distributions described by

   p(beta | alpha, tau) \propto exp( - | beta_j / tau |^alpha ).

 GIBBS SAMPLING:

 The challenge is to compute the posterior distribution efficiently.
 Polson and Scott use a Normal mixure of Bartlett-Fejer kernels to
 carry out this procedure.

 EXPECTATION MAXIMIZATION:

 They also present an expectation maximization algorithm to calculate
 the posterior mode of beta.

 */
//////////////////////////////////////////////////////////////////////

#ifndef __BRIDGEREGRESSION__
#define __BRIDGEREGRESSION__

#include "Matrix.h"
#include "RNG.h"
#include "retstable.h"
#include <math.h>
#include <Eigen/Core>
#include <Eigen/SVD>
#include "HmcSampler.h"

#ifdef USE_R
#include <R_ext/Utils.h>
#endif

#define MAX(a,b) ( (a) > (b) ? (a) : (b) )
#define MIN(a,b) ( (a) < (b) ? (a) : (b) )

//////////////////////////////////////////////////////////////////////
			// CLASS DEFINITION //
//////////////////////////////////////////////////////////////////////

class BridgeRegression
{

 protected:

  // Dimension of beta.
  uint P;

  // Consider two cases: N > P and N < P.

  // Stored values, which are reused.
  Matrix y;
  Matrix X;
  Matrix XX;
  Matrix Xy;
  Matrix XX_sub;
  Matrix bhat;

  Matrix RT;
  Matrix RTInv;

  Matrix tV;
  Matrix a;
  Matrix d;

  Eigen::MatrixXd F;
  Eigen::MatrixXd tUy;
  Eigen::MatrixXd DtV;
  Eigen::MatrixXd EXX;
  Eigen::MatrixXd ebhat;
  
  Eigen::MatrixXd Fb;

 public:

  // Constructors:
  BridgeRegression();
  BridgeRegression(const MF& X_, const MF& y_);

  // Least squares solution.
  void least_squares(Matrix & ls);

  // For sampling beta
  void rtnorm_gibbs(MF beta, MF bmean, MF Prec, double sig2, MF b, RNG& r);
  void rtnorm_gibbs_wrapper(MF beta, double sig2, MF b, RNG& r);

  void rtnorm_gibbs(double *betap, 
		    double *ap, double *tVp, double *dp, 
		    double* bp, double* sig2p, 
		    int *Pp, RNG& r);

  void rtnorm_hmc(MF beta, MF beta_prev, double sig2, MF b, int niter=1, int seed=0);

  void sample_beta(MF beta, const MF& beta_prev, 
		   const MF& u, const MF& omega, 
		   double sig2, double tau, double alpha, 
		   RNG& r, int burn=0, bool use_hmc=false);

  void sample_beta_ortho(MF beta, const MF& beta_prev, 
			 const MF& u, const MF& omega, 
			 double sig2, double tau, double alpha, 
			 RNG& r, int burn=0);

  // For sampling everything else.
  void sample_u(MF u, const MF& beta, const MF& omega, double tau, double alpha, RNG& r);
  void sample_omega(MF omega, const MF& beta, const MF& u, double tau, double alpha, RNG& r);
  void sample_omega(MF omega, MF shape, const MF& beta, const MF& u, double tau, double alpha, RNG& r);
  void sample_sig2(MF sig2, const MF& beta, double sig2_shape, double sig2_scale, RNG& r);
  void sample_tau_tri(MF tau, const MF& beta, const MF& u, const MF& w, double alpha, 
		      double tau2_shape, double tau2_scale, RNG& r);

  void sample_tau_marg(MF tau, const MF& beta, double alpha, double nu_shape, double nu_rate, RNG& r);
  double llh_alpha_marg(double alpha, const MF& s, RNG& r);
  void sample_alpha_marg(MF alpha, const MF& alpha_prev, const MF& beta, double tau, 
			 RNG& r, double pr_a, double pr_b, double ep=0.1);

  void sample_lambda(MF lambda, MF beta, double alpha, double tau, RNG& r);
  void sample_beta_stable(MF beta, MF lambda, double alpha, double sig2, double tau, RNG& r);
  void sample_beta_stable_ortho(MF beta, MF lambda, double alpha, double sig2, double tau, RNG& r);
  void sample_tau_stable(MF tau, const MF& beta, const MF& lambda, double tau2_shape, double tau2_scale, RNG& r);

  // Expectation Maximization.
  int EM(Matrix& beta, double sig, double tau, double alpha,
	 double lambda_max, double tol, int max_iter, bool use_cg=false);

};

// BR is BridgeRegression
#ifndef BR
typedef BridgeRegression BR;
#endif

//////////////////////////////////////////////////////////////////////
			  // Constructors //
//////////////////////////////////////////////////////////////////////

BR::BridgeRegression()
{
  Rprintf( "Warning: Default constructor called.");
} // BridgeRegression

//--------------------------------------------------------------------
BR::BridgeRegression(const MF& X_, const MF& y_) 
  : P(X_.cols())
  , y(y_)
  , X(X_)
  , XX(P, P)
  , Xy(P)
{
  // Check conformity.
  if (X.rows()!=y.rows())
    Rprintf( "Error: X and y do not conform.");

  gemm(XX, X, X, 'T', 'N');
  gemm(Xy, X, y, 'T', 'N');

  // Need to deal with P = 1.
  if (P > 1) {
    XX_sub.resize(1, P-1, P);

    Matrix ss("N", P-1);
    for(uint j = 0; j < P; j++){
      XX_sub[j].copy(XX, j, ss);
      if (j < P-1) ss(j) = j;
    }
  }

  symsqrt(RT, XX);
  syminvsqrt(RTInv, XX);

  bhat.resize(P);
  least_squares(bhat);

  int n = X_.rows();
  int p = X_.cols();

  // Eigen
  // Eigen::Matrix<double, Eigen::Dynamic, Eigen::Dynamic> M;
  Eigen::MatrixXd EtV;
  Eigen::MatrixXd Ea;
  Eigen::MatrixXd Ed;

  Eigen::Map<Eigen::MatrixXd> Xmap(&X(0), n, p);
  Eigen::Map<Eigen::MatrixXd> ymap(&y(0), n, 1);
  // Eigen::JacobiSVD<Eigen::MatrixXd> svd(Xmap, Eigen::ComputeThinU | Eigen::ComputeThinV);
  // We need to deal with the underdetermined case.
  Eigen::JacobiSVD<Eigen::MatrixXd> svd(Xmap, Eigen::ComputeThinU | Eigen::ComputeFullV);
  Eigen::MatrixXd A = svd.matrixU() * svd.singularValues().asDiagonal();

  // For transforming and then dong truncated normal.
  EtV = svd.matrixV().transpose();
  Ea.resize(p, 1);
  Ed.resize(p, 1);
  int ddim = (p <= n) ? p : n;
  Ea.block(0,0,ddim,1) = A.transpose() * ymap;
  Ed.block(0,0,ddim,1) = svd.singularValues();

  // Copy over.
  tV.resize(p, p);
  a.resize(p);
  d.resize(p);
  
  for (int j=0; j<p; j++) {
    a(j,0) = Ea(j,0);
    d(j,0) = Ed(j,0);
    for (int i=0; i<p; i++) {
      tV(i,j) = EtV(i,j);
    }
  }

  // For HMC: We need to have a non-singular precision for this to work.
  F = svd.singularValues().asDiagonal().inverse() * EtV; // D^{-1} V'
  DtV = svd.singularValues().asDiagonal() * EtV;
  tUy = svd.matrixU().transpose() * Eigen::Map<Eigen::MatrixXd>(&y(0), n, 1);
  
  EXX = Eigen::Map<Eigen::MatrixXd>(&XX(0), p, p);
  ebhat = Eigen::Map<Eigen::MatrixXd>(&bhat(0), p, 1);

  Fb.resize(2*p, p);
  Fb.block(0,0,p,p) = Eigen::MatrixXd::Identity(p, p);
  Fb.block(p,0,p,p) = -1.0 * Eigen::MatrixXd::Identity(p,p);

} // Bridge Regression

//////////////////////////////////////////////////////////////////////
			// Helper Functions //
//////////////////////////////////////////////////////////////////////

//////////////////////////////////////////////////////////////////////
			 // Least Squares //
//////////////////////////////////////////////////////////////////////

void BR::least_squares(Matrix & ls)
{
  try {
    ls.clone(Xy);
    symsolve(XX, ls);
  }
  catch (std::exception& e){
    ls.clone(Matrix(P)); 
    ls.fill(0.0);
    Rprintf("Warning: cannot calculate least squares estimate; X'X is singular.\n");
    Rprintf("Warning: setting least squares estimate to 0.0.\n");
  }
}

//////////////////////////////////////////////////////////////////////
		       // Posterior Samplers //
//////////////////////////////////////////////////////////////////////

void BR::sample_u(MF u, const MF& beta, const MF& omega, double tau, double alpha, RNG& r)
{
  double right;
  for(uint j = 0; j < P; j++){
    right = 1 - fabs(beta(j)) / tau * exp( -1.0 * log(omega(j)) / alpha );
    // u(j) = right > 0 ? r.flat(0, right) : 0;
    u(j) = r.flat(0, right);
    // COMMENT COMMENT
    if (u(j) < 0) {
      Rprintf("Warning: sampled negative value for u.\n");
      Rprintf("%g %g %g %g\n", beta(j), omega(j), tau, right);
    }
  }
} // sample_u

//--------------------------------------------------------------------
void BR::sample_omega(MF omega, const MF& beta, const MF& u, double tau, double alpha, RNG& r)
{
  double prob;
  for(uint j = 0; j < P; j++){
    double a_j = exp( alpha * log( fabs(beta(j)) / ( (1 - u(j)) * tau) ) );
    // prob = ( 1 - alpha * (1 + a(j)) ) / (1 - alpha * a(j));
    prob = alpha / (1 + alpha * a_j);
    if (r.unif() > prob){
      omega(j) = r.gamma_rate(1.0, 1.0);
    }
    else{
      omega(j) = r.gamma_rate(2.0, 1.0);
    }
    omega(j) += a_j;
  }
} // sample_omega

void BR::sample_omega(MF omega, MF shape, const MF& beta, const MF& u, double tau, double alpha, RNG& r)
{
  double prob;
  for(uint j = 0; j < P; j++){
    double a_j = exp( alpha * log( fabs(beta(j)) / ( (1 - u(j)) * tau) ) );
    // prob = ( 1 - alpha * (1 + a(j)) ) / (1 - alpha * a(j));
    prob = alpha / (1 + alpha * a_j);
    if (r.unif() > prob){
      shape(j) = 1.0;
      omega(j) = r.gamma_rate(1.0, 1.0);
    }
    else{
      shape(j) = 2.0;
      omega(j) = r.gamma_rate(2.0, 1.0);
    }
    omega(j) += a_j;
  }
} // sample_omega

//------------------------------------------------------------------------------
void BR::sample_tau_tri(MF tau, const MF& beta, const MF& u, const MF& w, double alpha,
		    double tau2_shape, double tau2_scale, RNG& r)
{
  double m = -1.0;
  for(int j=0; j < (int)P; ++j) {
    double m_j = fabs(beta(j)) / ( (1-u(j)) * pow(w(j), 1.0/alpha) );
    m = m < m_j ? m_j : m;
  }
  double a = tau2_shape + 0.5 * (double)P;
  double b = tau2_scale;
  double phi = r.rtgamma_rate(a,b, 1.0/(m*m));
  tau(0) = sqrt(1.0/phi);
}

//--------------------------------------------------------------------

// Not using SVD.
void BR::rtnorm_gibbs(MF beta, MF bmean, MF Prec, double sig2, MF b, RNG& r)
{
  // Matrix RT, RTInv;
  // symsqrt(RT, Prec);
  // syminvsqrt(RTInv, Prec);

  Matrix RTInvZSub(P, P);
  RTInvZSub.fill(0.0);

  Matrix m(RT, bmean);
  Matrix z(RT, beta);
  double v = sig2; 

  Matrix ss("N", P-1);

  for (uint i=0; i<P; i++) {

    Matrix left(P); left.fill(0.0);
    Matrix right(P); right.fill(0.0);

    for (uint j=0; j<P; j++) {

      for (uint k=0; k<P-1; k++)
	RTInvZSub(j,i) += RTInv(j,ss(k)) * z(ss(k));

      if (RTInv(j,i) > 0) {
	left(j)  = (-1.0*b(j) - RTInvZSub(j,i)) / fabs(RTInv(j,i));
	right(j) = (     b(j) - RTInvZSub(j,i)) / fabs(RTInv(j,i));
      }
      else {
	left(j)  = -1.0*(b(j) - RTInvZSub(j,i)) / fabs(RTInv(j,i));
	right(j) = (     b(j) + RTInvZSub(j,i)) / fabs(RTInv(j,i));
      }

    }

    double lmax = maxAll(left);
    double rmin = minAll(right);
    
    try {
      z(i) = r.tnorm(lmax, rmin, m(i), sqrt(v));
    }
    catch (std::exception& e) {
      Rprintf("left: %g, right: %g, z[i]: %g\n", lmax, rmin, z(i));
      // cout << "beta: " << beta;
      // cout << "b: " << b;
      throw e;
    }

    if (i < P-1) ss(i) = i;

  }

  gemm(beta, RTInv, z);

}

////////////////////////////////////////////////////////////////////////////////

// Using the SVD.
void BR::rtnorm_gibbs_wrapper(MF beta, double sig2, MF b, RNG& r)
{
  int Pint = P;
  rtnorm_gibbs(&beta(0), &a(0), &tV(0), &d(0), &b(0), &sig2, &Pint, r);
}

void BR::rtnorm_gibbs(double *betap, 
		      double *ap, double *tVp, double *dp, 
		      double* bp, double* sig2p, 
		      int *Pp, RNG& r)
{
  // Anything with a "p" suffix is a pointer.

  int P = *Pp;
  double sig = sqrt(*sig2p);
  MatrixFrame beta(betap, P);
  MatrixFrame tV(tVp, P, P);
  Matrix z(tV, beta);
  double *zp = &z(0);
  // Matrix vj(P);

  for (int i=0; i<P; i++) {
    double lmax = -INFINITY;
    double rmin =  INFINITY;

    for (int j=0; j<P; j++) {
      double vji = tVp[i+j*P];
      MatrixFrame vj(&tVp[j*P], P);
      // double rji = dot(tV.col(j), z) - vji * zp[i];
      double rji = dot(vj, z) - vji * zp[i];
      double dif = bp[j] - rji;
      double sum = bp[j] + rji;
      double left  = (vji > 0 ? -sum : -dif) / fabs(vji);
      double right = (vji > 0 ?  dif :  sum) / fabs(vji);
      lmax = MAX(lmax, left );
      rmin = MIN(rmin, right);
    }

    // double dx = rmin - lmax;
    double mean = ap[i] / (dp[i] * dp[i]);
    double sd   = sig / dp[i];

    // I need to be careful here.  It may be the case that dp is almost zero or negative!
    if (dp[i] > 1e-16){
      zp[i] = r.tnorm(lmax, rmin, mean, sd);
    }
    else {
      // double lw = lmax < rmin ? lmax : rmin;
      // double up = lmax > rmin ? lmax : rmin;
      // if (lw!=lmax) Rprintf("Problem with lmax,rmin: %g, %g \n", lmax, rmin);
      // zp[i] = lw + (up-lw) * r.unif();
      zp[i] = r.flat(lmax, rmin);
    }

  }

  gemm(beta, tV, z, 'T', 'N');
}

////////////////////////////////////////////////////////////////////////////////

// Hamiltonian Mone Carlo
void BR::rtnorm_hmc(MF beta, MF beta_prev, double sig2, MF b, int burn, int seed)
{
  if (seed==0) seed = time(NULL);
  int d = P;
  HmcSampler hmc(d, seed);
  // double sig = sqrt(sig2);

  // Eigen::MatrixXd tFtUy = F.transpose() * tUy;

  // // Set initial value.
  // Eigen::Map<Eigen::VectorXd> ebeta_prev(&beta_prev(0), d);
  // Eigen::VectorXd z_init = (DtV * ebeta_prev - tUy) / sig;
  // hmc.setInitialValue(z_init);

  // // Set constraints.
  // for (int j=0; j<d; j++) {
  //   double gj_plus = (b(j) + tFtUy(j)) / sig;
  //   double gj_mnus = (b(j) - tFtUy(j)) / sig;
  //   Eigen::VectorXd Fj = F.col(j);
  //   hmc.addLinearConstraint(Fj, gj_plus);
  //   hmc.addLinearConstraint(-1.0 * Fj, gj_mnus);
  //   // double cj = Fj.dot(z_init);
  //   // Rprintf("cj: %g, gj+: %g, gj-: %g\n", cj, gj_plus, gj_mnus);
  // }

  // for (int i=0; i<niter-1; i++) {
  //   hmc.sampleNext(false);
  // }  

  // // Returns a samples in row format.  I had some problems with this.
  // Eigen::VectorXd draw = hmc.sampleNext(false);
  // Eigen::MatrixXd newbeta = F.transpose() * (sig * draw + tUy);

  // New attempt
  Eigen::MatrixXd prec = EXX / sig2;
  Eigen::MatrixXd eb   = Eigen::Map<Eigen::MatrixXd>(&b(0), d, 1);
  Eigen::MatrixXd ebprev = Eigen::Map<Eigen::MatrixXd>(&beta_prev(0), d, 1);
  Eigen::VectorXd gb(2*d);

  gb.segment(0,d) = eb;
  gb.segment(d,d) = eb;
  
  // std::cerr << "Fb:\n" << Fb << "\n";
  // std::cerr << "eb:\n" << eb.transpose() << "\n";
  // std::cerr << "iv:\n" << ebprev.transpose() << "\n";

  Eigen::MatrixXd newbeta = hmc.rtnorm(ebhat, prec, Fb, gb, ebprev, 1, burn, false, seed);

  // std::cout << "newbeta:\n" << newbeta << "\n";

  for(int i=0; i<d; i++)
     beta(i) = newbeta(i);

}

////////////////////////////////////////////////////////////////////////////////

// There are multiple ways one may calculate the conditional distributions of
// beta_j | beta_{-j}.  Initially, I considered the joint distribution and then
// used regression theory to calculate the conditional.  This is a bad idea--you
// could have singular precisions.  It is better to calculate beta_j based upon
// likelihood.

void BR::sample_beta_ortho(MF beta, const MF& beta_prev, const MF& u, const MF& omega, double sig2, double tau, double alpha, RNG& r, int burn)
{

  Matrix beta_sub(P-1);
  Matrix XXbeta(1); 

  beta.copy(beta_prev);

  int niter = burn + 1;

  for(int i=0; i<niter; i++){

    Matrix ss("N", P-1);

    for(uint j = 0; j < P; j++){

      XXbeta(0) = 0.0;
      
      // If P > 1.
      beta_sub.copy(beta, ss, 0);
      gemm(XXbeta, XX_sub[j], beta_sub);
      // Else keep XXbeta(0) = 0.

      // mean and variance
      double m = ( Xy(j) - XXbeta(0) ) / XX(j,j);
      double v = sig2 / XX(j,j);

      // Calculate b(j).
      double b_j = (1.0 - u(j)) * exp( log(omega(j)) / alpha) * tau;

      beta(j) = r.tnorm(-1.0*b_j, b_j, m, sqrt(v));

      // COMMENT COMMENT
      if (fabs(beta(j)) > b_j) {
	Rprintf("b(j) problem: b(j): %g, beta(j): %g\n", b_j, beta(j));
      }
      if (j < P-1) ss(j) = j;
    }

  }

}

void BR::sample_beta(MF beta, const MF& beta_prev, const MF& u, const MF& omega, double sig2, double tau, double alpha, RNG& r, int burn, bool use_hmc)
{
  burn = burn > 0 ? burn : 0;

  Matrix b(P);
  for(uint j=0; j<P; j++)
    b(j) = (1.0 - u(j)) * exp( log(omega(j)) / alpha) * tau;

  beta.copy(beta_prev);

  // Could precompute.
  // Matrix bhat(P);
  // least_squares(bhat);

  if (!use_hmc) {
    int niter = burn + 1;
    for(int i=0; i<niter; i++) {
      // rtnorm_gibbs(beta, bhat, XX, sig2, b, r);
      rtnorm_gibbs_wrapper(beta, sig2, b, r);
    }
  }
  else {
    // HMC
    rtnorm_hmc(beta, beta_prev, sig2, b, burn, floor(r.unif() * 10000000));
    // Try setting the seed to 0 for all draws.  Look what happens.  Things are off.
  }

} // sample_beta

//--------------------------------------------------------------------
void BR::sample_sig2(MF sig2, const MF& beta, double sig2_shape, double sig2_scale, RNG& r)
{
  double shape = sig2_shape + 0.5 * y.rows();

  Matrix temp(y);
  gemm(temp, X, beta, 'N', 'N', -1.0, 1.0);

  double rss = dot(temp, temp);

  double scale = sig2_scale + 0.5 * rss;

  // cout << shape << " " << scale << "\n";

  sig2(0) = r.igamma(shape, scale);
} // sample_sig2

//--------------------------------------------------------------------
void BR::sample_tau_marg(MF tau, const MF& beta, double alpha, double nu_shape, double nu_rate, RNG& r)
{
  double shape = nu_shape + ((double)P) / alpha;

  double rate = nu_rate;
  for(uint j = 0; j < P; j++){
    rate += exp( alpha * log(fabs(beta(j))) );
  }

  double nu = r.gamma_rate(shape, rate);

  tau(0) = exp(-1.0 * log(nu) / alpha);
} // sample_tau

//------------------------------------------------------------------------------

double BR::llh_alpha_marg(double alpha, const MF& s, RNG& r)
{
  double p = (double)s.vol();
  double llh = p * log(alpha) - p * r.Gamma(1.0/alpha, true);
  for (int i = 0; i < (int)p; i++)
    llh -= exp(alpha * s(i));
  return llh;
}

void BR::sample_alpha_marg(MF alpha, const MF& alpha_prev, const MF& beta, double tau, 
			   RNG& r, double pr_a, double pr_b, double ep)
{
  Matrix s(P);
  for (uint i = 0; i < P; i++)
    s(i) = log(fabs(beta(i) / tau));

  double a_old = alpha_prev(0);

  double l_new = max(0.0, a_old - ep);
  double r_new = min(1.0, a_old + ep);
  double d_new = r_new - l_new;
  double a_new = r.flat(l_new, r_new);

  double l_old = max(0.0, a_new - ep);
  double r_old = min(1.0, a_new + ep);
  double d_old = r_old - l_old;

  double log_accept = 
    llh_alpha_marg(a_new, s, r) - llh_alpha_marg(a_old, s, r) \
    + log(r.d_beta(a_new, pr_a, pr_b)) - log(r.d_beta(a_old, pr_a, pr_b)) \
    + log(d_old) - log(d_new);
    
  alpha(0) = a_new;
  if (r.unif() > exp(log_accept)) alpha(0) = a_old;
}

//------------------------------------------------------------------------------
void BR::sample_lambda(MF lambda, MF beta, double alpha, double tau, RNG& r)
{
  for (int j=0; j<(int)P; j++)
    lambda(j) = 2 * retstable_LD(beta(j)*beta(j) / (tau*tau), 0.5 * alpha, r);
}

//------------------------------------------------------------------------------

void BR::sample_beta_stable_ortho(MF beta, MF lambda, double alpha, double sig2, double tau, RNG& r){
     for(uint i=0; i<P; i++) {
      double u = XX(i,i) + lambda(i) * sig2 / (tau * tau);
      double s = sqrt(sig2 / u);
      double m = Xy(i) / u;
      beta(i) = r.norm(m, s);
    }
 }

void BR::sample_beta_stable(MF beta, MF lambda, double alpha, double sig2, double tau, RNG& r)
{

  Matrix VInv(XX);
  for(uint i=0; i<P; i++)
    VInv(i,i) += lambda(i) * sig2 / (tau * tau);
  // cout << "VInv:\n" << VInv;

  Matrix V;
  syminv(VInv, V);
  // cout << "V:\n" << V;

  Matrix L;
  chol(L, V);
  hprodeq(L, sqrt(sig2));
  // cout << "L:\n" << L;

  // The mean
  gemm(beta, V, Xy, 'N', 'N');
  // cout << "Beta:\n" << beta;

  Matrix ndraw(P);
  r.norm(ndraw, 0.0, 1.0);
  // cout << "ndraw:\n" << ndraw;

  gemm(beta, L, ndraw, 'N', 'N', 1.0, 1.0);

}

//------------------------------------------------------------------------------
void BR::sample_tau_stable(MF tau, const MF& beta, const MF& lambda, double tau2_shape, double tau2_scale, RNG& r)
{
  double a = tau2_shape + 0.5 * (double) P;
  double b = tau2_scale;
  for (int i = 0; i < (int)P; ++i)
    b += 0.5 * beta(i)*beta(i)*lambda(i);
  // Don't forget the 0.5
  double phi = r.gamma_rate(a,b);
  tau(0) = sqrt(1/phi);
}

//////////////////////////////////////////////////////////////////////
			   // EM DIRECT //
//////////////////////////////////////////////////////////////////////

// Solves system directly or using conjugate gradient method.

// Returns the order of the number of "solves" needed to find a solution.  To
// find x in Ax = b you need p solves where p is the dimension of b.  Using the
// conjugate gradient method you cand find an okay x in fewer than p iterations.
// This algorithm boils down to solving a linear system several times.

int BR::EM(Matrix& beta, double sig, double tau, double alpha,
	   double lambda_max, double tol, int max_iter, bool use_cg)
{

  Matrix lambda(P);
  Matrix ss("W", P);

  Matrix XX(X, X, 'T', 'N'); // Already exists
  Matrix b(X, y, 'T', 'N');  // Already exists

  double dist = tol + 1.0;
  int    iter = 0;
  int    p    = P;
  int    N    = X.rows();

  int total_iter = p;  // We do a symsolve below.

  // Regarding comment below.  I think James let tau^* = tau/sigma and then
  // dropped the *.  Having both parameters tau and sig2 is redundant since only
  // the ratio tau/sigma matters.  However, it is somewhat confusing to read the
  // paper since they don't say this.
  double c1   = alpha * exp( (2-alpha) * (log(tau) - log(sig)) );
  double c2   = exp( -2 * (log(tau) - log(sig)) );

  Matrix EM_X(X);
  Matrix EM_b(b);
  Matrix old_beta(b);

  // Do one maximization step.
  Matrix A(XX);
  Matrix new_beta(b);
  symsolve(A, new_beta);

  while (dist > tol && iter < max_iter){

    // Expectation Step.
    uint num = 0;
    for(uint j = 0; j < (uint)p; j++){
      lambda(j) = c1 * exp( (alpha - 2) * log( fabs(new_beta(j)) ) );
      if (lambda(j) < lambda_max) {
	  ss(num) = ss(j);
	  lambda(num) = lambda(j);
	  old_beta(num) = new_beta(j);
	  ++num;
      }
    }

    // Delete entries that are too large.
    if (num < (uint)p) {
      if (num == 0){
	beta.clone(Matrix(P));
	return iter;
      }
      p = num;
      ss.resize(p);
      lambda.resize(p);
      old_beta.resize(p);
      EM_X.clone(X, Matrix("W", N), ss);
      XX.resize(p, p);
      gemm(XX, EM_X, EM_X, 'T', 'N');
      EM_b.clone(b, ss, 0);
    }

    // Maximization step.
    A.clone(XX);
    for(uint j = 0; j < (uint)p; j++)
      A(j,j) += c2 * lambda(j);
    if (!use_cg) { // Solve the system using LAPACK - by Cholesky I think.
      new_beta.clone(EM_b);
      symsolve(A, new_beta);
      total_iter = total_iter + p;
    }
    else{ // Solve the system using conjugate gradient method.
      new_beta.clone(old_beta);
      int cg_iter = cg(new_beta, A, EM_b, tol, p);
      total_iter = total_iter + cg_iter;
    }

    // Regarding the conjugate gradient method.  There is the following
    // potential problem: I found that things weren't converging when the
    // tolerance wasn't strict enough, i.e. if the conjugate gradient method
    // stops without getting close to the solution to Ax = b.  Suppose when I
    // don't set the tolerance low enough I calculate x1.  On the expectation
    // step x1 may not move lambda that much.  Then on the next maximization
    // step we are going to be solving essentially the same problem since the
    // operator A won't have changed that much.  But the tolerance will be the
    // same so we will be calculating x2 which is almost the same as x1, both of
    // which are the wrong solution.

    // UPDATE: This may have had something to do with the tolerance in the cg
    // algorithm.  Previously the tolernace wasn't an absolute thing but
    // relative to delta_0.

    // One possible solution.  At the last step, run the conjugate gradient
    // method p steps to get the best possible solution.

    // Calculate distance and increment iter.
    Matrix diff = new_beta - old_beta;
    dist = sqrt( dot(diff, diff) );
    ++iter;
  }

  beta.clone(Matrix(P));
  for(uint j = 0; j < (uint)p; j++){
    beta(ss(j)) = new_beta(j);
  }

  return total_iter;
}

//------------------------------------------------------------------------------

//////////////////////////////////////////////////////////////////////
			  // END OF FILE //
//////////////////////////////////////////////////////////////////////

#endif

// void BR::preprocess(const MF& var)
// {
//   Matrix idx;

//   Matrix ss("N", P-1);

//   Matrix Sigma_12((uint)1, P-1);
//   Matrix Sigma_22(    P-1, P-1);

//   for(uint j = 0; j < P; j++){

//     Sigma_12.copy(var,  j, ss);
//     Sigma_22.copy(var, ss, ss);

//     // Regression Matrix.
//     Matrix Prec_22("I", P-1);
//     posv(Sigma_22, Prec_22, 'L');
//     gemm(regmat[j], Sigma_12, Prec_22);

//     // Mean Term.
//     Matrix m2(P-1);
//     m2.copy(betahat, ss, 0);
//     mean_term[j](0) = betahat(j);
//     gemm(mean_term[j], regmat[j], m2, 'N', 'N', -1.0, 1.0);

//     // Conditional Variance / SD.
//     Matrix temp(1);
//     gemm(temp, regmat[j], Sigma_12, 'N', 'T');
//     condsd(j) = sqrt(var(j,j) - temp(0));

//     if (j < P-1) ss(j) = j;
//   }

//   // cout << "mean_term:\n" << MatrixFrame(&mean_term(0), P);
//   // cout << "betahat:\n" << betahat;

// }


==> graphs/alphapics/BayesBridge/src/BridgeWrapper.cpp <==
#ifdef USE_R
#include "R.h"
#include "Rmath.h"
#include <R_ext/Utils.h>
#include <R_ext/PrtUtil.h>
#endif

#include "BridgeWrapper.h"
#include <time.h>
#include <math.h>
#include <exception>

// #include <algorithm>

// Test function.
// double add(double *sum, double *a, double *b)
// {
//   *sum = *a + *b;
// }

//////////////////////////////////////////////////////////////////////
		    // EXPECTATION MAXIMIZATION //
//////////////////////////////////////////////////////////////////////

int EM(Matrix & beta, MatrixFrame &y, MatrixFrame &X,
	double ratio, double alpha, double lambda_max,
	double tol, int max_iter, bool use_cg)
{
  BridgeRegression br(X, y);
  int iter;

  try{
    iter =  br.EM(beta, 1.0, ratio, alpha, lambda_max, tol, max_iter, use_cg);
  }
  catch (std::exception& e) {
    Rprintf("Error: %s\n", e.what());
    Rprintf("Aborting EM.\n");
  }

  return iter;
}

//////////////////////////////////////////////////////////////////////
		       // BRIDGE REGRESSION //
//////////////////////////////////////////////////////////////////////

//--------------------------------------------------------------------
double bridge_regression(MatrixFrame & beta,
			 MatrixFrame & u,
			 MatrixFrame & omega,
			 MatrixFrame & shape,
			 MatrixFrame & sig2,
			 MatrixFrame & tau,
			 MatrixFrame & alpha, 
			 const MatrixFrame & y,
			 const MatrixFrame & X,
			 double sig2_shape,
			 double sig2_scale,
			 double nu_shape,
			 double nu_rate,
			 double alpha_a,
			 double alpha_b,
			 double true_sig2, // 
			 double true_tau , // Stored in tau  if true.
			 double true_alpha, 
			 uint burn,
			 int betaburn,
			 bool use_hmc)
{
  BridgeRegression br(X, y);

  // uint P = X.cols();
  // uint N = X.rows();
  uint M = beta.mats();
  bool know_sig2 = true_sig2 > 0;
  bool know_tau  = true_tau  > 0;
  bool know_alpha = true_alpha > 0;

  // Details.
  Rprintf("Bridge Regression (Triangles):");
  if (know_alpha) Rprintf(" known alpha=%g", true_alpha);
  if (know_sig2) Rprintf(", sig2=%g", true_sig2);
  if (know_tau ) Rprintf(", tau=%g", true_tau);
  Rprintf("\nBurn-in: %i, Num. Samples: %i\n", burn, M);

  // Initialize.
  Matrix ls;
  br.least_squares(ls);
  beta[0].copy(ls);

  u[0].fill(0.5);
  alpha[0](0) = 0.5;

  if ( know_sig2 ) sig2.fill(true_sig2);
  if ( know_tau  ) tau.fill(true_tau);
  if ( know_alpha) alpha.fill(true_alpha);

  RNG r;

  // Keep track of time.
  clock_t start, end;
  double total_time;

  start = clock();

  try {

    // if (!know_sig2) br.sample_sig2(sig2[0], beta[0], sig2_shape, sig2_scale, r);  // Sample sig2.
    if (!know_tau ) br.sample_tau_marg(tau[0], beta[0], alpha[0](0), nu_shape, nu_rate, r);  // Sample tau.

    // Burn-In.
    for(uint i = 0; i < burn; i++){
      if (!know_tau) br.sample_tau_marg(tau[0], beta[0], alpha[0](0), nu_shape, nu_rate, r);  // Sample tau.
      if (!know_sig2) br.sample_sig2(sig2[0], beta[0], sig2_shape, sig2_scale, r);  // Sample sig2.
      br.sample_omega(omega[0], shape[0], beta[0], u[0], tau[0](0), alpha[0](0), r);
      // br.sample_omega(omega[0], beta[0], u[0], tau[0](0), alpha[0](0), r);
      br.sample_u(u[0], beta[0], omega[0], tau[0](0), alpha[0](0), r);
      br.sample_beta(beta[0], beta[0], u[0], omega[0], sig2[0](0), tau[0](0), alpha[0](0), r, betaburn, use_hmc);
      if (!know_alpha) br.sample_alpha_marg(alpha[0], alpha[0], beta[0], tau[0](0), r, alpha_a, alpha_b);
      // br.sample_tau_tri(tau[0], beta[0], u[0], omega[0], alpha, 4.0, 4.0, r);
      #ifdef USE_R
      if (i % 10 == 0) R_CheckUserInterrupt();
      #endif
    }

    end = clock();

    total_time = (double)(end - start) / CLOCKS_PER_SEC;
    Rprintf("Burn-in complete: %g sec. for %i iterations.\n", total_time, burn);
    Rprintf("Expect approx. %g sec. for %i samples.\n", total_time * M / burn, M);

    start = clock();

    // MCMC
    for(uint i = 1; i < M; i++){
      if (!know_tau) br.sample_tau_marg(tau[i], beta[i-1], alpha[i-1](0), nu_shape, nu_rate, r);  // Sample tau.
      if (!know_sig2) br.sample_sig2(sig2[i], beta[i-1], sig2_shape, sig2_scale, r);  // Sample sig2.
      br.sample_omega(omega[i], shape[i], beta[i-1], u[i-1], tau[i](0), alpha[i-1](0), r);
      // br.sample_omega(omega[i], beta[i-1], u[i-1], tau[i](0), alpha[i-1](0), r);
      br.sample_u(u[i], beta[i-1], omega[i], tau[i](0), alpha[i-1](0), r);
      // for (uint k=0; k < omegauburn; k++) { // begin omegauburn
      // 	br.sample_omega(omega[i], beta[i-1], u[i], tau[i](0), alpha, r);
      // 	br.sample_u(u[i], beta[i-1], omega[i], tau[i](0), alpha, r);
      // } // end omegauburn
      br.sample_beta(beta[i], beta[i-1], u[i], omega[i], sig2[i](0), tau[i](0), alpha[i-1](0), r, betaburn, use_hmc);
      // for (uint k=0; k < betauburn; k++) { // begin betauburn
      // 	br.sample_u(u[i], beta[i], omega[i], tau[i](0), alpha, r);
      // 	br.sample_beta(beta[i], beta[i], u[i], omega[i], sig2[i](0), tau[i](0), alpha, r, betaburn, use_hmc);
      // } // end betauburn
      // You must change indexing if the following is uncommented.
      // if (!know_tau) br.sample_tau_tri(tau[i], beta[i], u[i], omega[i], alpha, 4.0, 4.0, r);
      if (!know_alpha) br.sample_alpha_marg(alpha[i], alpha[i-1], beta[i], tau[i](0), r, alpha_a, alpha_b);
      #ifdef USE_R
      if (i % 10 == 0) R_CheckUserInterrupt();
      #endif
    }

  }
  catch (std::exception& e) {
    Rprintf("Error: %s\n", e.what());
    Rprintf("Aborting Gibbs sampler.\n");
  }

  end = clock();
  
  total_time = (double)(end - start) / CLOCKS_PER_SEC;
  Rprintf("Sampling complete: %g sec. for %i iterations.\n", total_time, M);

  return (double)(end - start) / CLOCKS_PER_SEC;

} // bridge_regression

//--------------------------------------------------------------------
double bridge_regression_stable(MatrixFrame & beta,
				MatrixFrame & lambda,
				MatrixFrame & sig2,
				MatrixFrame & tau,
				MatrixFrame & alpha,
				const MatrixFrame & y,
				const MatrixFrame & X,
				double sig2_shape,
				double sig2_scale,
				double nu_shape,
				double nu_rate,
				double alpha_a,
				double alpha_b,
				double true_sig2,
				double true_tau,
				double true_alpha,
				uint burn)
{
  BridgeRegression br(X, y);

  // uint P = X.cols();
  // uint N = X.rows();
  uint M = beta.mats();
  bool know_sig2 = true_sig2 > 0;
  bool know_tau  = true_tau  > 0;
  bool know_alpha = true_alpha > 0;

  // Details.
  Rprintf("Bridge Regression (Triangles):");
  if (know_alpha) Rprintf(" known alpha=%g", true_alpha);
  if (know_sig2) Rprintf(", sig2=%g", true_sig2);
  if (know_tau ) Rprintf(", tau=%g", true_tau);
  Rprintf("\nBurn-in: %i, Num. Samples: %i\n", burn, M);

  // Initialize.
  Matrix ls;
  br.least_squares(ls);
  beta[0].copy(ls);

  alpha[0](0) = 0.5;

  if ( know_sig2 ) sig2.fill(true_sig2);
  if ( know_tau  ) tau.fill(true_tau);
  if ( know_alpha) alpha.fill(true_alpha);

  RNG r;

  // Keep track of time.
  clock_t start, end;
  double total_time;

  start = clock();

  try {

    if (!know_tau) br.sample_tau_marg(tau[0], beta[0], alpha[0](0), nu_shape, nu_rate, r);  // Marginal
    // if (!know_sig2) br.sample_sig2(sig2[0], beta[0], sig2_shape, sig2_scale, r);  // Sample sig2.

    // Burn-In.
    for(uint i = 0; i < burn+1; i++){
      if (!know_tau) br.sample_tau_marg(tau[0], beta[0], alpha[0](0), nu_shape, nu_rate, r);  // Marginal
      if (!know_sig2) br.sample_sig2(sig2[0], beta[0], sig2_shape, sig2_scale, r);
      br.sample_lambda(lambda[0], beta[0], alpha[0](0), tau[0](0), r);
      br.sample_beta_stable(beta[0], lambda[0], alpha[0](0), sig2[0](0), tau[0](0), r);
      // if (!know_tau) br.sample_tau_stable(tau[0], beta[0], lambda[0], 4.0, 4.0, r);
      if (!know_alpha) br.sample_alpha_marg(alpha[0], alpha[0], beta[0], tau[0](0), r, alpha_a, alpha_b);
      #ifdef USE_R
      if (i % 10 == 0) R_CheckUserInterrupt();
      #endif
    }

    end = clock();
    
    total_time = (double)(end - start) / CLOCKS_PER_SEC;
    Rprintf("Burn-in complete: %g sec. for %i iterations.\n", total_time, burn);
    Rprintf("Expect approx. %g sec. for %i samples.\n", total_time * M / burn, M);
    
    start = clock();
    
    // MCMC
    for(uint i = 1; i < M; i++){
      if (!know_tau) br.sample_tau_marg(tau[i], beta[i-1], alpha[i-1](0), nu_shape, nu_rate, r);  // Marginal.
      if (!know_sig2) br.sample_sig2(sig2[i], beta[i-1], sig2_shape, sig2_scale, r);  // Sample sig2.
      br.sample_lambda(lambda[i], beta[i-1], alpha[i-1](0), tau[i](0), r);
      br.sample_beta_stable(beta[i], lambda[i], alpha[i-1](0), sig2[i](0), tau[i](0), r); 
      // You must change indexing if the following is uncommented.
      // if (!know_tau) br.sample_tau_stable(tau[i], beta[i], lambda[i], 4.0, 4.0, r);
      if (!know_alpha) br.sample_alpha_marg(alpha[i], alpha[i-1], beta[i], tau[i](0), r, alpha_b, alpha_b);
      #ifdef USE_R
      if (i % 10 == 0) R_CheckUserInterrupt();
      #endif
    }
   
  }
  catch (std::exception& e) {
    Rprintf("Error: %s\n", e.what());
    Rprintf("Aborting Gibbs sampler.\n");
  }

  end = clock();
  
  total_time = (double)(end - start) / CLOCKS_PER_SEC;
  Rprintf("Sampling complete: %g sec. for %i iterations.\n", total_time, M);

  return (double)(end - start) / CLOCKS_PER_SEC;

} // bridge_regression

////////////////////////////////////////////////////////////////////////////////
				// ORTHOGONAL //
////////////////////////////////////////////////////////////////////////////////

//--------------------------------------------------------------------
double bridge_regression_ortho(MatrixFrame & beta,
			       MatrixFrame & u,
			       MatrixFrame & omega,
			       MatrixFrame & shape,
			       MatrixFrame & sig2,
			       MatrixFrame & tau,
			       MatrixFrame & alpha,
			       const MatrixFrame & y,
			       const MatrixFrame & X,
			       double sig2_shape,
			       double sig2_scale,
			       double nu_shape,
			       double nu_rate,
			       double alpha_a,
			       double alpha_b,
			       double true_sig2, // 
			       double true_tau , // Stored in tau  if true.
			       double true_alpha, 
			       uint burn)
{
  BridgeRegression br(X, y);

  // uint P = X.cols();
  // uint N = X.rows();
  uint M = beta.mats();
  bool know_sig2 = true_sig2 > 0;
  bool know_tau  = true_tau  > 0;
  bool know_alpha = true_alpha > 0;

  // Details.
  Rprintf("Bridge Regression (Triangles):");
  if (know_alpha) Rprintf(" known alpha=%g", true_alpha);
  if (know_sig2) Rprintf(", sig2=%g", true_sig2);
  if (know_tau ) Rprintf(", tau=%g", true_tau);
  Rprintf("\nAssuming orthogonal design matrix!");
  Rprintf("\nBurn-in: %i, Num. Samples: %i\n", burn, M);

  // Initialize.
  Matrix ls;
  br.least_squares(ls);
  beta[0].copy(ls);

  u[0].fill(0.5);
  alpha[0](0) = 0.5;

  if ( know_sig2 ) sig2.fill(true_sig2);
  if ( know_tau  ) tau.fill(true_tau);
  if ( know_alpha) alpha.fill(true_alpha);

  RNG r;

  // Keep track of time.
  clock_t start, end;
  double total_time;

  start = clock();

  try {

    if (!know_sig2) br.sample_sig2(sig2[0], beta[0], sig2_shape, sig2_scale, r);  // Sample sig2.
    if (!know_tau ) br.sample_tau_marg(tau[0], beta[0], alpha[0](0), nu_shape, nu_rate, r);  // Sample tau.

    // Burn-In.
    for(uint i = 0; i < burn; i++){
      if (!know_tau) br.sample_tau_marg(tau[0], beta[0], alpha[0](0), nu_shape, nu_rate, r);  // Sample tau.
      br.sample_omega(omega[0], shape[0], beta[0], u[0], tau[0](0), alpha[0](0), r);
      // br.sample_omega(omega[0], beta[0], u[0], tau[0](0), alpha[0](0), r);
      br.sample_u(u[0], beta[0], omega[0], tau[0](0), alpha[0](0), r);
      if (!know_sig2) br.sample_sig2(sig2[0], beta[0], sig2_shape, sig2_scale, r);  // Sample sig2.
      br.sample_beta_ortho(beta[0], beta[0], u[0], omega[0], sig2[0](0), tau[0](0), alpha[0](0), r);
      if (!know_alpha) br.sample_alpha_marg(alpha[0], alpha[0], beta[0], tau[0](0), r, alpha_a, alpha_b);
      #ifdef USE_R
      if (i % 10 == 0) R_CheckUserInterrupt();
      #endif
    }

    end = clock();

    total_time = (double)(end - start) / CLOCKS_PER_SEC;
    Rprintf("Burn-in complete: %g sec. for %i iterations.\n", total_time, burn);
    Rprintf("Expect approx. %g sec. for %i samples.\n", total_time * M / burn, M);

    start = clock();

    // MCMC
    for(uint i = 1; i < M; i++){
      if (!know_tau) br.sample_tau_marg(tau[i], beta[i-1], alpha[i-1](0), nu_shape, nu_rate, r);  // Sample tau.
      br.sample_omega(omega[i], shape[i], beta[i-1], u[i-1], tau[i](0), alpha[i-1](0), r);
      // br.sample_omega(omega[i], beta[i-1], u[i-1], tau[i](0), alpha[i-1](0), r);
      br.sample_u(u[i], beta[i-1], omega[i], tau[i](0), alpha[i-1](0), r);
      if (!know_sig2) br.sample_sig2(sig2[i], beta[i-1], sig2_shape, sig2_scale, r);  // Sample sig2.
      br.sample_beta_ortho(beta[i], beta[i-1], u[i], omega[i], sig2[i](0), tau[i](0), alpha[i-1](0), r);
      if (!know_alpha) br.sample_alpha_marg(alpha[i], alpha[i-1], beta[i], tau[i](0), r, alpha_a, alpha_b);
      #ifdef USE_R
      if (i % 10 == 0) R_CheckUserInterrupt();
      #endif
    }

  }
  catch (std::exception& e) {
    Rprintf("Error: %s\n", e.what());
    Rprintf("Aborting Gibbs sampler.\n");
  }

  end = clock();

  total_time = (double)(end - start) / CLOCKS_PER_SEC;
  Rprintf("Sampling complete: %g sec. for %i iterations.\n", total_time, M);

  return (double)(end - start) / CLOCKS_PER_SEC;

} // bridge_regression

//--------------------------------------------------------------------
double bridge_regression_stable_ortho(MatrixFrame & beta,
				      MatrixFrame & lambda,
				      MatrixFrame & sig2,
				      MatrixFrame & tau,
				      MatrixFrame & alpha,
				      const MatrixFrame & y,
				      const MatrixFrame & X,
				      double sig2_shape,
				      double sig2_scale,
				      double nu_shape,
				      double nu_rate,
				      double alpha_a,
				      double alpha_b,
				      double true_sig2,
				      double true_tau,
				      double true_alpha,
				      uint burn)
{
  BridgeRegression br(X, y);

  // uint P = X.cols();
  // uint N = X.rows();
  uint M = beta.mats();
  bool know_sig2 = true_sig2 > 0;
  bool know_tau  = true_tau  > 0;
  bool know_alpha = true_alpha > 0;

  // Details.
  Rprintf("Bridge Regression (Triangles):");
  if (know_alpha) Rprintf(" known alpha=%g", true_alpha);
  if (know_sig2) Rprintf(", sig2=%g", true_sig2);
  if (know_tau ) Rprintf(", tau=%g", true_tau);
  Rprintf("\nAssuming orthogonal design matrix!");
  Rprintf("\nBurn-in: %i, Num. Samples: %i\n", burn, M);

  // Initialize.
  Matrix ls;
  br.least_squares(ls);
  beta[0].copy(ls);

  alpha[0](0) = 0.5;

  if ( know_sig2 ) sig2.fill(true_sig2);
  if ( know_tau  ) tau.fill(true_tau);
  if ( know_alpha) alpha.fill(true_alpha);

  RNG r;

  // Keep track of time.
  clock_t start, end;
  double total_time;

  start = clock();

  try{

    // br.sample_sig2(sig2[0], beta[0], sig2_shape, sig2_scale, r);  // Sample sig2.

    // Burn-In.
    for(uint i = 0; i < burn+1; i++){
      if (!know_tau) br.sample_tau_marg(tau[0], beta[0], alpha[0](0), nu_shape, nu_rate, r);  // Sample tau.
      br.sample_lambda(lambda[0], beta[0], alpha[0](0), tau[0](0), r);
      if (!know_sig2) br.sample_sig2(sig2[0], beta[0], sig2_shape, sig2_scale, r);  // Sample sig2.
      br.sample_beta_stable_ortho(beta[0], lambda[0], alpha[0](0), sig2[0](0), tau[0](0), r);
      if (!know_alpha) br.sample_alpha_marg(alpha[0], alpha[0], beta[0], tau[0](0), r, alpha_a, alpha_b);
      #ifdef USE_R
      if (i % 10 == 0) R_CheckUserInterrupt();
      #endif
    }

    end = clock();

    total_time = (double)(end - start) / CLOCKS_PER_SEC;
    Rprintf("Burn-in complete: %g sec. for %i iterations.\n", total_time, burn);
    Rprintf("Expect approx. %g sec. for %i samples.\n", total_time * M / burn, M);

    start = clock();

    // MCMC
    for(uint i = 1; i < M; i++){
      if (!know_tau) br.sample_tau_marg(tau[i], beta[i-1], alpha[i-1](0), nu_shape, nu_rate, r);  // Sample tau.
      br.sample_lambda(lambda[i], beta[i-1], alpha[i-1](0), tau[i](0), r);
      if (!know_sig2) br.sample_sig2(sig2[i], beta[i-1], sig2_shape, sig2_scale, r);  // Sample sig2.
      br.sample_beta_stable_ortho(beta[i], lambda[i], alpha[i-1](0), sig2[i](0), tau[i](0), r);
      if (!know_alpha) br.sample_alpha_marg(alpha[i], alpha[i-1], beta[i], tau[i](0), r, alpha_a, alpha_b);
      #ifdef USE_R
      if (i % 10 == 0) R_CheckUserInterrupt();
      #endif
    }

  }
  catch (std::exception& e) {
    Rprintf("Error: %s\n", e.what());
    Rprintf("Aborting Gibbs sampler.\n");
  }

  end = clock();

  total_time = (double)(end - start) / CLOCKS_PER_SEC;
  Rprintf("Sampling complete: %g sec. for %i iterations.\n", total_time, M);

  return (double)(end - start) / CLOCKS_PER_SEC;

} // bridge_regression


//////////////////////////////////////////////////////////////////////
				 // WRAPPERS //
//////////////////////////////////////////////////////////////////////

void bridge_EM(double *betap,
	       const double *yp,
	       const double *Xp,
	       const double *ratio,
	       const double *alpha,
	       const int *P,
	       const int *N,
	       const double *lambda_max,
	       const double *tol,
	             int *max_iter,
	       const bool *use_cg)
{
  Matrix beta(*P, 1);

  Matrix y(yp, *N, 1);
  Matrix X(Xp, *N, *P);

  if (*use_cg) Rprintf("Using conjugate gradient method.\n");

  int total_iter = EM(beta, y, X, *ratio, *alpha, *lambda_max, *tol, *max_iter, *use_cg);
  *max_iter = total_iter;

  MatrixFrame beta_mf(betap, *P);
  beta_mf.copy(beta);
}

//------------------------------------------------------------------------------

void bridge_regression(double *betap,
		       double *up,
		       double *omegap,
		       double *shapep,
		       double *sig2p,
		       double *taup,
		       double *alphap,
		       const double *yp,
		       const double *Xp,
		       const double *sig2_shape,
		       const double *sig2_scale,
		       const double *nu_shape,
		       const double *nu_rate,
		       const double *alpha_a,
		       const double *alpha_b,
		       const double *true_sig2,
		       const double *true_tau,
		       const double *true_alpha,
		       const int *P,
		       const int *N,
		       const int *M,
		       const int *burn,
		       double *runtime,		 
		       const bool *ortho,
		       const int *betaburn,
		       const bool *use_hmc)
{
  Matrix y(yp, *N,  1);
  Matrix X(Xp, *N, *P);

  Matrix beta(*P, 1, *M);
  Matrix u    (*P, 1, *M, 0.0);
  Matrix omega(*P, 1, *M, 1.0);
  Matrix shape(*P, 1, *M, 0.0);
  Matrix sig2( 1, 1, *M);
  Matrix tau ( 1, 1, *M);
  Matrix alpha(1, 1, *M);

  #ifdef USE_R
  GetRNGstate();
  #endif

  if (!*ortho) {


    *runtime = bridge_regression(beta, u, omega, shape, sig2, tau, alpha, y, X,
				 *sig2_shape, *sig2_scale,
				 *nu_shape, *nu_rate,
				 *alpha_a, *alpha_b,
				 *true_sig2, *true_tau, *true_alpha,
				 *burn, *betaburn, *use_hmc);
  }
  else {
    
    *runtime = bridge_regression_ortho(beta, u, omega, shape, sig2, tau, alpha,
				       y, X,
				       *sig2_shape, *sig2_scale,
				       *nu_shape, *nu_rate,
				       *alpha_a, *alpha_b,
				       *true_sig2, *true_tau, *true_alpha,
				       *burn);

  }

  #ifdef USE_R
  PutRNGstate();
  #endif

  MatrixFrame beta_mf (betap, *P, 1 , *M);
  MatrixFrame u_mf    (up    , *P, 1, *M);
  MatrixFrame omega_mf(omegap, *P, 1, *M);
  MatrixFrame shape_mf(shapep, *P, 1, *M);
  MatrixFrame sig2_mf (sig2p, 1 , 1 , *M);
  MatrixFrame tau_mf  (taup , 1 , 1 , *M);
  MatrixFrame alpha_mf(alphap, 1, 1,  *M);

  beta_mf.copy(beta);
  u_mf.copy(u);
  omega_mf.copy(omega);
  shape_mf.copy(shape);
  sig2_mf.copy(sig2);
  tau_mf.copy (tau );
  alpha_mf.copy(alpha);

} // bridge_regression

//--------------------------------------------------------------------
void bridge_reg_stable(double *betap,
		       double *lambdap,
		       double *sig2p,
		       double *taup,
		       double *alphap,
		       const double *yp,
		       const double *Xp,
		       const double *sig2_shape,
		       const double *sig2_scale,
		       const double *nu_shape,
		       const double *nu_rate,
		       const double *alpha_a,
		       const double *alpha_b,
		       const double *true_sig2,
		       const double *true_tau,
		       const double *true_alpha,
		       const int *P,
		       const int *N,
		       const int *M,
		       const int *burn,
		       double *runtime,
		       const bool *ortho)
{
  Matrix y(yp, *N,  1);
  Matrix X(Xp, *N, *P);

  Matrix beta  (*P, 1, *M);
  Matrix lambda(*P, 1, *M, 1.0);
  Matrix sig2  ( 1, 1, *M);
  Matrix tau   ( 1, 1, *M);
  Matrix alpha ( 1, 1, *M);

  #ifdef USE_R
  GetRNGstate();
  #endif

  if (!*ortho) {
    *runtime = bridge_regression_stable(beta, lambda, sig2, tau, alpha,
					y, X,
					*sig2_shape, *sig2_scale,
					*nu_shape, *nu_rate,
					*alpha_a, *alpha_b,
					*true_sig2, *true_tau, *true_alpha,
					(uint)*burn);
  }
  else {
    *runtime = bridge_regression_stable_ortho(beta, lambda, sig2, tau, alpha,
					      y, X,
					      *sig2_shape, *sig2_scale,
					      *nu_shape, *nu_rate,
					      *alpha_a, *alpha_b,
					      *true_sig2, *true_tau, *true_alpha,
					      (uint)*burn);
  }

  #ifdef USE_R
  PutRNGstate();
  #endif

  // std::copy(&beta(0), &beta(0) + beta.vol(), betap);

  MatrixFrame beta_mf (betap, *P, 1, *M);
  MatrixFrame lambda_mf(lambdap, *P, 1, *M);
  MatrixFrame sig2_mf (sig2p,  1, 1, *M);
  MatrixFrame tau_mf  (taup,   1, 1, *M);
  MatrixFrame alpha_mf(alphap, 1, 1, *M);

  beta_mf.copy(beta);
  lambda_mf.copy(lambda);
  sig2_mf.copy(sig2);
  tau_mf.copy(tau);
  alpha_mf.copy(alpha);

} // bridge_regression

////////////////////////////////////////////////////////////////////////////////
			     // TRUNCATED NORMAL //
////////////////////////////////////////////////////////////////////////////////

void rtnorm_left(double *x, double *left, double *mu, double *sig, int *num)
{
  RNG r;

  #ifdef USE_R
  GetRNGstate();
  #endif

  for(int i=0; i < *num; ++i){
    #ifdef USE_R
    if (i%1==0) R_CheckUserInterrupt();
    #endif

    x[i] = r.tnorm(left[i], mu[i], sig[i]);
  }

  #ifdef USE_R
  PutRNGstate();
  #endif
}

void rtnorm_both(double *x, double *left, double* right, double *mu, double *sig, int *num)
{
  RNG r;

  #ifdef USE_R
  GetRNGstate();
  #endif

  for(int i=0; i < *num; ++i){
    #ifdef USE_R
    if (i%1==0) R_CheckUserInterrupt();
    #endif

    x[i] = r.tnorm(left[i], right[i], mu[i], sig[i]);
  }

  #ifdef USE_R
  PutRNGstate();
  #endif
}

void rrtgamma_rate(double *x, double *scale, double *rate, double *right_t, int *num)
{
  RNG r;

  #ifdef USE_R
  GetRNGstate();
  #endif

  for(int i=0; i < *num; ++i){
    #ifdef USE_R
    if (i%1==0) R_CheckUserInterrupt();
    #endif

    x[i] = r.rtgamma_rate(scale[i], rate[i], right_t[i]);
  }

  #ifdef USE_R
  PutRNGstate();
  #endif
}

//////////////////////////////////////////////////////////////////////
// END OF CODE //
//////////////////////////////////////////////////////////////////////

//////////////////////////////////////////////////////////////////////
			    // APPENDIX //
//////////////////////////////////////////////////////////////////////

/*
  Fall 2011

  It appears that the order in which I draw u, beta, omega, and tau
  makes a difference.  I need to figure out why this is.

  When I drew thing by omega, beta, u, tau I got a different answer
  than when I drew things by u, omega, tau, beta.  James uses the
  latter.

  sig2 is independent of u and omega given beta.  So its order doesn't
  matter.

  Order clearly matters because we want to sample u immediately after
  we have sampled beta.  Otherwise we might end up with
  1-tau|beta_j|omega_j^{-1/alpha} being negative.

  I think this has something to do with how we are thinking about
  likelihood.  The posterior for tau is calculated as if we have
  integrated out the auxillery variables u and omega.  But I haven't
  sampled omega and u "jointly" if I sample tau in between.

  I think we need to sample beta, u, omega, tau.  We want u to follow
  beta and, apparently, we need u and omega to be sampled using the
  same tau.  I suppose this makes sense.  Or the same beta and tau for
  that matter.  We can't switch beta and tau here because we want to
  sample u immediately after sampling beta.  u and omega need to be
  sampled using the same tau because they were constructed using the
  same tau.

  We didn't calculate the posterior distribution of tau using (beta,
  omega, u) joint likelihood.  Presumably we could do this.  I'd need
  to write routine for some sort of truncated distribution.  I think
  it would just be \1{|beta_j| / ((1-u_j) * omega_j^{1/alpha})<=tau}
  p(tau).
 */



==> graphs/alphapics/BayesBridge/src/BridgeWrapper.h <==
//////////////////////////////////////////////////////////////////////
/*
 Herein we implement Gibbs sampling for Bridge Regression a la Polson
 and Scott.  For a detailed description of the specifics of the setup
 and algorithm please see their paper The Bayesian Bridge
 (http://arxiv.org/abs/1109.2279).

 One starts with the basic regression:

   y = X beta + ep, ep ~ N(0, sig2 I).

 To regularize the selection of beta one may chose a variety of
 priors.  In the Bridge regression the prior lives within the familiy
 of exponential prior distributions described by

   p(beta | alpha, tau) \propto exp( - | beta_j / tau |^alpha ).

 GIBBS SAMPLING:

 The challenge is to compute the posterior distribution efficiently.
 Polson and Scott use a Normal mixure of Bartlett-Fejer kernels to
 carry out this procedure.

 See BridgeRegression.h for the conditional posteriors used when Gibbs
 Sampling.

 R WRAPPER:

 We also provide functions that may be called from R so that one can
 speed up their Gibbs sampling or prevent copying large matrices when
 doing an expectation maximization.

 In what follows:

   - y is N x 1.
   - X is N x P.
   - beta is P x 1.

 */
//////////////////////////////////////////////////////////////////////

#ifndef __BRIDGE__
#define __BRIDGE__

#include "Matrix.h"
#include "RNG.h"
#include "BridgeRegression.h"

//////////////////////////////////////////////////////////////////////
		    // EXPECTATION MAXIMIZATION //
//////////////////////////////////////////////////////////////////////

int EM(Matrix & beta, MatrixFrame &y, MatrixFrame &X,
	double ratio, double alpha, double lambda_max,
	double tol, int max_iter, bool use_cg=false);

//////////////////////////////////////////////////////////////////////
		       // BRIDGE REGRESSION //
//////////////////////////////////////////////////////////////////////

double bridge_regression(MatrixFrame & beta,
			 MatrixFrame & u,
			 MatrixFrame & omega,
			 MatrixFrame & shape,
			 MatrixFrame & sig2,
			 MatrixFrame & tau,
			 MatrixFrame & alpha,
			 const MatrixFrame & y,
			 const MatrixFrame & X,
			 double sig2_shape,
			 double sig2_scale,
			 double nu_shape,
			 double nu_rate,
			 double alpha_a,
			 double alpha_b,
			 double true_sig2,  
			 double true_tau , 
			 double true_alpha,
			 uint burn,
			 int betaburn=0,
			 bool use_hmc=false);

double bridge_regression_stable(MatrixFrame & beta,
				MatrixFrame & lambda,
				MatrixFrame & sig2,
				MatrixFrame & tau,
				MatrixFrame & alpha,
				const MatrixFrame & y,
				const MatrixFrame & X,
				double sig2_shape,
				double sig2_scale,
				double nu_shape,
				double nu_rate,
				double alpha_a,
				double alpha_b,
				double true_sig2,
				double true_tau,
				double true_alpha,
				uint burn);

double bridge_regression_ortho(MatrixFrame & beta,
			       MatrixFrame & u,
			       MatrixFrame & omega,
			       MatrixFrame & shape,
			       MatrixFrame & sig2,
			       MatrixFrame & tau,
			       MatrixFrame & alpha,
			       const MatrixFrame & y,
			       const MatrixFrame & X,
			       double sig2_shape,
			       double sig2_scale,
			       double nu_shape,
			       double nu_rate,
			       double alpha_a,
			       double alpha_b,
			       double true_sig2,  
			       double true_tau , 
			       double true_alpha,
			       uint burn);

double bridge_regression_stable_ortho(MatrixFrame & beta,
				      MatrixFrame & lambda,
				      MatrixFrame & sig2,
				      MatrixFrame & tau,
				      MatrixFrame & alpha,
				      const MatrixFrame & y,
				      const MatrixFrame & X,
				      double alpha,
				      double sig2_shape,
				      double sig2_scale,
				      double nu_shape,
				      double nu_rate,
				      double alpha_a,
				      double alpha_b,
				      double true_sig2,
				      double true_tau,
				      double true_alpha,
				      uint burn);

//////////////////////////////////////////////////////////////////////
			    // WRAPPERS //
//////////////////////////////////////////////////////////////////////


extern "C"
{
  void bridge_EM(double *beta,
		 const double *y,
		 const double *X,
		 const double *ratio,
		 const double *alpha,
		 const int *P,
		 const int *N,
		 const double *lambda_max,
		 const double *tol,
		       int *max_iter,
		 const bool *use_cg);

  void bridge_regression(double *betap,
			 double *up,
			 double *omegap,
			 double *shapep,
			 double *sig2p,
			 double *taup,
			 double *alphap,
			 const double *yp,
			 const double *Xp,
			 const double *sig2_shape,
			 const double *sig2_scale,
			 const double *nu_shape,
			 const double *nu_rate,
			 const double *alpha_a,
			 const double *alpha_b,
			 const double *true_sig2,
			 const double *true_tau,
			 const double *true_alpha,
			 const int *P,
			 const int *N,
			 const int *M,
			 const int *burn,
			 double *runtime,
			 const bool *ortho,
			 const int *betaburn,
			 const bool *use_hmc);

  void bridge_reg_stable(double *betap,
			 double *lambdap,
			 double *sig2p,
			 double *taup,
			 double *alphap,
			 const double *yp,
			 const double *Xp,
			 const double *sig2_shape,
			 const double *sig2_scale,
			 const double *nu_shape,
			 const double *nu_rate,
			 const double *alpha_a,
			 const double *alpha_b,
			 const double *true_sig2,
			 const double *true_tau,
			 const double *true_alpha,
			 const int *P,
			 const int *N,
			 const int *M,
			 const int *burn,
			 double *runtime,
			 const bool *ortho);

  void rtnorm_left(double *x, double *left, double *mu, double *sig, int *num);

  void rtnorm_both(double *x, double *left, double* right, double *mu, double *sig, int *num);

  void rrtgamma_rate(double *x, double *scale, double *rate, double *right_t, int *num);

}

#endif

//////////////////////////////////////////////////////////////////////
			  // END OF CODE //
//////////////////////////////////////////////////////////////////////




==> graphs/alphapics/BayesBridge/src/HmcSampler.cpp <==
/*
 * File:   HmcSampler.cpp
 * Author: aripakman
 *
 * Created on July 4, 2012, 10:44 AM
 */

#define _USE_MATH_DEFINES   // for the constant M_PI
// #include <cstdlib>
#include <cmath>
#include <tr1/random>
#include <Eigen/Dense>
#include <magnet/math/quartic.hpp>
#include <iostream>
#include <stdexcept>

#include "HmcSampler.h"

#ifdef USE_R
#include "R.h"
#include "Rmath.h"
#include <R_ext/Utils.h>
#include <R_ext/PrtUtil.h>
#endif 

using namespace std;
using namespace std::tr1;
using namespace magnet::math;

using namespace Eigen;

const double HmcSampler::min_t = 0.00001;

HmcSampler::HmcSampler() {
  dim=1;
  int seed = 0;
  //eng1.seed(static_cast<unsigned int >(time(NULL)));
  eng1.seed(seed);
  ud= uniform_real<>(0,M_PI);
}

HmcSampler::HmcSampler(const int & d, const int & seed ) {
  dim=d;
  //eng1.seed(static_cast<unsigned int >(time(NULL)));
  eng1.seed(seed);
  ud= uniform_real<>(0,M_PI);
}



void HmcSampler::setInitialValue(const VectorXd & initial_value){
  // double check =_verifyConstraints( initial_value );
  /*  if (check <0) {
      cout << "Initial condition out of constraint!" << endl;
      exit(1);
      } else */
  lastSample = initial_value;
}



MatrixXd HmcSampler::sampleNext(bool returnTrace ) {

  MatrixXd tracePoints = MatrixXd(dim,0);   //this matrix will only be filled if(returnTrace)

  double T = ud(eng1);        // sample how much time T to move
  VectorXd b = lastSample;
  VectorXd a = VectorXd(dim);   // initial velocity

  double initial_check = _verifyConstraints(lastSample);

  int constraint_violations = 0;

  while(2){

    double velsign =0;
    for (int i =0; i<dim; i++)     // Sample new initial velocity
      {  a(i)=  nd(eng1);            }

    double tt=T;   // tt is the time left to move
    double t1;
    double t2;
    int cn1,cn2; //constraint number


    bool first_bounce = true;    // for the first move, we do not fear that a small t1 or t2 is due to being in the boundary from the previous bounce.
    while (1){

      #ifdef USE_R
      if (constraint_violations % 100 == 0) R_CheckUserInterrupt();
      #endif

      t1=0;
      if (!linearConstraints.empty())
        _getNextLinearHitTime(a,b,t1,cn1);

      t2=0;
      if (!quadraticConstraints.empty() )
        {   _getNextQuadraticHitTime(a,b,t2,cn2, first_bounce);
          first_bounce=false;}

      double t =t1;     // how much time to move. if t==0, move tt
      bool linear_hit = true;
      if (t2>0 && (t1==0 || t2<t1 )){
        t=t2;
        linear_hit = false;
      }

      if (t==0 || tt < t){ // if no wall to be hit (t==0) or not enough time left to hit the wall (tt<t2)
        break;
      }
      else{
        if (returnTrace){
          _updateTrace(a,b,t,tracePoints);
        }

        tt = tt-t;
        VectorXd new_b   = sin(t)*a + cos(t)*b;   // hit location
        VectorXd hit_vel = cos(t)*a - sin(t)*b;   // hit velocity
        b = new_b;


        // reflect the velocity and verify that it points in the right direction

        if (!linear_hit){
          QuadraticConstraint qc = quadraticConstraints[cn2];
          VectorXd nabla = 2* ((qc.A)*b) + qc.B;
          double alpha = (nabla.dot(hit_vel))/(nabla.dot(nabla));
          a = hit_vel - 2*alpha*nabla;                  // reflected velocity
          velsign = a.dot(nabla);
        }
        else {
          LinearConstraint ql = linearConstraints[cn1];
          double f2 = ((ql.f).dot((ql.f)));
          double alpha = ((ql.f).dot(hit_vel))/f2;
          a = hit_vel - 2*alpha*(ql.f);                  // reflected velocity
          velsign = a.dot((ql.f));
        }
        if (velsign <0 ) break ; //get out of while(1). resample the velocity and start again. this occurs rarely, due to numerical instabilities
      }

    } //while(1)

    if (velsign<0) {/* cout << "wrong velocity " << endl; */  continue;}    // go to beginning of while(2)

    VectorXd bb =  sin(tt)*a + cos(tt)*b;             //make last move of time tt without hitting walls

    double check = _verifyConstraints( bb);
    if (check >= 0){     //verify that we don't violate the constraints due to a numerical instability
      lastSample = bb;
      // if (constraint_violations > 0) {
      //   Rprintf( "Cnst. violations: %i, initial check: %g\n", constraint_violations, initial_check);
      //   // Rprintf( "Lots of cnst. violations: %i\n", constraint_violations);
      // }

      if (returnTrace){
        _updateTrace(a,b,tt,tracePoints);
        return tracePoints.transpose();

      } else return lastSample.transpose();
    }
    else {
      constraint_violations++;
      // if (constraint_violations % 1000 == 0)
      //	Rprintf( "cnst. viol. %i\n", constraint_violations);
      if (constraint_violations == 1000)
	Rprintf( "Reached 1000 constraint failures.  Not sure what HMC is doing.\n");
    }
    // at this point we have check<0, so we violated constraints: resample.

  } // while(2)
}



void HmcSampler::addLinearConstraint(const VectorXd & f, const double & g){
  LinearConstraint newConstraint;
  newConstraint.f =f;
  newConstraint.g =g;
  linearConstraints.push_back(newConstraint);
}
void HmcSampler::addQuadraticConstraint(const MatrixXd & A, const VectorXd & B, const double & C){
  QuadraticConstraint newConstraint;
  newConstraint.A =A;
  newConstraint.B =B;
  newConstraint.C =C;
  quadraticConstraints.push_back(newConstraint);

}

void HmcSampler::_getNextLinearHitTime(const VectorXd & a, const VectorXd & b, double & hit_time, int & cn ){
  hit_time=0;

  for (int i=0; i != (int)linearConstraints.size(); i++ ){
    LinearConstraint lc = linearConstraints[i];
    double fa = (lc.f).dot(a);
    double fb = (lc.f).dot(b);
    double u = sqrt(fa*fa + fb*fb);
    if (u>lc.g && u>-lc.g){
      double phi =atan2(-fa,fb);      //     -pi < phi < pi
      double t1 = acos(-lc.g/u)-phi;  //     -pi < t1 < 2*pi


      if (t1<0) t1 += 2*M_PI;                //  0 < t1 < 2*pi
      if (abs(t1) < min_t ) t1=0;
      else if (abs(t1-2*M_PI) < min_t ) t1=0;


      double t2 = -t1-2*phi;             //  -4*pi < t2 < 3*pi
      if (t2<0) t2 += 2*M_PI;                 //-2*pi < t2 < 2*pi
      if (t2<0) t2 += 2*M_PI;                 //0 < t2 < 2*pi

      if (abs(t2) < min_t ) t2=0;
      else if (abs(t2-2*M_PI) < min_t ) t2=0;


      double t=t1;
      if (t1==0) t = t2;
      else if (t2==0) t = t1;
      else t=(t1<t2?t1:t2);

      if  (t> min_t  && (hit_time == 0 || t < hit_time)){
        hit_time=t;
        cn =i;
      }
    }
  }
}

void HmcSampler::_getNextQuadraticHitTime(const VectorXd & a, const VectorXd & b, double & hit_time, int & cn , const bool first_bounce ){
  hit_time=0;

  double mint;
  if (first_bounce) {mint=0;}
  else {mint=min_t;}

  for (int i=0; i != (int)quadraticConstraints.size(); i++ ){

    QuadraticConstraint qc = quadraticConstraints[i];
    double q1= - ((a.transpose())*(qc.A))*a;
    q1 = q1 + ((b.transpose())*(qc.A))*b;
    double q2= (qc.B).dot(b);
    double q3= qc.C + a.transpose()*(qc.A)*a;
    double q4= 2*b.transpose()*(qc.A)*a;
    double q5= (qc.B).dot(a);

    double r4 = q1*q1 + q4*q4;
    double r3 = 2*q1*q2 + 2*q4*q5;
    double r2 = q2*q2 + 2*q1*q3 + q5*q5 -q4*q4;
    double r1 = 2*q2*q3 - 2*q4*q5;
    double r0=  q3*q3 - q5*q5;

    double roots[]={0,0,0,0};
    double aa = r3/r4;
    double bb = r2/r4;
    double cc = r1/r4;
    double dd = r0/r4;

    //Solve quartics of the form x^4 + aa x^3 + bb x^2 + cc x + dd ==0
    int sols = quarticSolve(aa, bb, cc, dd, roots[0], roots[1],  roots[2],  roots[3]);
    for (int j=0; j<sols; j++){
      double r = roots[j];
      if (abs(r) <=1 ){
        double l1 = q1*r*r + q2*r + q3;
        double l2 = -sqrt(1-r*r)*(q4*r + q5);
        if (l1/l2 > 0){
          double t = acos(r);
          if (   t> mint      && (hit_time == 0 || t < hit_time)){
            hit_time=t;
            cn=i;
          }
        }
      }
    }
  }


}


double HmcSampler::_verifyConstraints(const VectorXd & b){
  double r =0;
  int idx  =0;

  for (int i=0; i != (int)quadraticConstraints.size(); i++ ){
    QuadraticConstraint qc = quadraticConstraints[i];
    double check = ((b.transpose())*(qc.A))*b + (qc.B).dot(b) + qc.C;
    if (i==0 || check < r) {
      r = check;
    }
  }

  for (int i=0; i != (int)linearConstraints.size(); i++ ){
    LinearConstraint lc = linearConstraints[i];
    double check = (lc.f).dot(b) + lc.g;
    if (i==0 || check < r) {
      r = check;
      idx = i;
    }
  }

  // if (r < 0) {
  //   LinearConstraint lc = linearConstraints[idx];
  //   double fpart = (lc.f).dot(b);
  //   double gpart = lc.g;
  //   Rprintf("The %ith constraint is negative. fb: %g, g: %g\n", idx, fpart, gpart);
  // }

  return r;
}

void HmcSampler::_updateTrace( VectorXd const & a,  VectorXd const & b, double const & t, MatrixXd & tracePoints){
  double const stepsize = .01;
  int steps = t/stepsize;

  int c = tracePoints.cols();
  tracePoints.conservativeResize(NoChange, c+steps+1);
  for (int i=0; i<steps; i++){
    VectorXd bb= sin(i*stepsize)*a + cos(i*stepsize)*b;
    //      cout << bb.transpose() << endl;
    tracePoints.col(c+i) = bb;
  }
  VectorXd bb= sin(t)*a + cos(t)*b;
  tracePoints.col(c+steps) = bb;
}

Eigen::MatrixXd HmcSampler::rtnorm(const Eigen::MatrixXd& b,
					  const Eigen::MatrixXd& P,
					  const Eigen::MatrixXd& F,
					  const Eigen::VectorXd& g,
					  const Eigen::VectorXd& iv,
					  int samp,
					  int burn,
					  bool kern,
					  int seed)
{
  int d = P.rows();
  LLT<MatrixXd> llt(P);

  MatrixXd UI = llt.matrixU().solve(MatrixXd::Identity(d, d));

  MatrixXd m;
  if (!kern) m = b;
  else m = llt.solve(b);

  MatrixXd Fz = F * UI;
  VectorXd gz = F * m + g;

  // std::cerr << "Fz: " << Fz << "\n";
  // std::cerr << "gz: " << gz.transpose() << "\n";

  if (seed==-1) seed = time(NULL);
  HmcSampler hmc(d, seed);

  VectorXd tfm_iv = llt.matrixU() * (iv - m);
  hmc.setInitialValue(tfm_iv);

  for (int j=0; j<F.rows(); j++) 
    hmc.addLinearConstraint(Fz.row(j), gz(j));

  double check = hmc.verifyConstraints(tfm_iv);
  if (check < 0) {
    Rprintf("Problem!  Constraints and initial value do not match!\n");
    Rprintf("Check returned %g.\n", check);
    throw std::runtime_error("HmcSampler::rtnorm: initial value and constraints do not match.");
  }
  // if (check <= 0.1) {
  //   Rprintf( "small check for initial value: %g\n", check);
  // }

  MatrixXd draw(samp, d);
  
  for (int j=0; j<burn; j++) hmc.sampleNext(false);

  for (int j=0; j<samp; j++) {
    MatrixXd temp = hmc.sampleNext(false);
    // std::cerr << "temp: " << temp << "\n";
    // draw.row(j) = UI * temp + m;
    draw.row(j) = temp * UI.transpose() + m.transpose();
    // Be carefule here.  Eigen will try to do some sort of operation even if
    // what you write down does not conform.  Forcing things to a vector seems
    // to be safe.
  }
  
  return draw;
}

double HmcSampler::verifyConstraints(const Eigen::VectorXd &v)
{
  return _verifyConstraints(v);
}


==> graphs/alphapics/BayesBridge/src/HmcSampler.h <==
/*
 * File:   HmcSampler.h
 * Author: aripakman
 *
 * Created on July 4, 2012, 10:44 AM
 */

#ifndef HMCSAMPLER_H
#define HMCSAMPLER_H

#define _USE_MATH_DEFINES

#include <cmath>
#include <tr1/random>
#include <vector>
#include <Eigen/Dense>

//using namespace Eigen;
using namespace std;
using namespace std::tr1;

struct LinearConstraint{
  Eigen::VectorXd f;
  double  g;
};

struct QuadraticConstraint{
  Eigen::MatrixXd A;
  Eigen::VectorXd B;
  double  C;
};


class HmcSampler   {
public:

  HmcSampler();
  HmcSampler(const int & d, const int & seed);

  void setInitialValue(const Eigen::VectorXd & initial);
  void addLinearConstraint(const Eigen::VectorXd & f, const double & g);
  void addQuadraticConstraint(const Eigen::MatrixXd & A, const Eigen::VectorXd & B, const double & C);
  Eigen::MatrixXd sampleNext(bool returnTrace = false);

  static Eigen::MatrixXd rtnorm(const Eigen::MatrixXd& b,
				const Eigen::MatrixXd& P,
				const Eigen::MatrixXd& F,
				const Eigen::VectorXd& g,
				const Eigen::VectorXd& iv,
				int samp=1,
				int burn=0,
				bool kern=false,
				int seed=-1);

  double verifyConstraints(const Eigen::VectorXd &v);

private:
  int dim;
  Eigen::VectorXd lastSample;
  static const double min_t;
  vector<LinearConstraint> linearConstraints;
  vector<QuadraticConstraint> quadraticConstraints;

  ranlux64_base_01 eng1;
  //    mt19937 eng1; //to sample time and momenta
  uniform_real<> ud;
  normal_distribution<> nd;

  void _getNextLinearHitTime(const Eigen::VectorXd & a, const Eigen::VectorXd & b,  double & t, int & cn );
  void _getNextQuadraticHitTime(const Eigen::VectorXd & a, const Eigen::VectorXd & b, 
				double & t, int & cn, const bool );
  double _verifyConstraints(const Eigen::VectorXd &);
  void _updateTrace( Eigen::VectorXd const & a,  Eigen::VectorXd const & b, double const & tt, Eigen::MatrixXd & tracePoints);
};

#endif  /* HMCSAMPLER_H */



==> graphs/alphapics/BayesBridge/src/Matrix.h <==
// -*- mode: c++; fill-column: 70; -*-

//////////////////////////////////////////////////////////////////////
// Jesse Windle - jesse.windle@gmail.com - October, 2011
// See Frame.h, the parent of this class, for operations.
/////////////////////////////////////////////////////////////////////

/*********************************************************************

 This class "implements" the Frame class.  You can think the
 Matrix class as a data container and the Frame class as a view
 of that container.  See Frame.h for documentation of
 Frame class.

 Everything here is COLUMN MAJOR for compatibility with Fortran.

 When compiling include -llapack .

*********************************************************************/

#ifndef __MATRIX__
#define __MATRIX__

#include "MatrixFrame.h"
#include <vector>
#include <iostream>
#include <fstream>
#include <string>
#include <sstream>
#include <cmath>
#include <algorithm> // For min,max.
#include <stdio.h>

using std::vector;
using std::string;
using std::ofstream;
using std::ifstream;
using std::ostream;
using std::istream;
using std::stringstream;
using std::min;
using std::max;

#ifndef vdouble
typedef vector<double> vdouble;
#endif

//////////////////////////////////////////////////////////////////////
			     // Matrix //
//////////////////////////////////////////////////////////////////////

class Matrix : public MatrixFrame
{
 protected:
  vdouble v;   // vector to store data.

 public:

  // Constructors.
  Matrix() : MatrixFrame(), v(1)
    { p = &v[0]; nr = 1; nc = 1; nm = 1; }
  Matrix(uint r, uint c=1, uint n=1) : MatrixFrame(), v(r*c*n)
    { p = &v[0]; nr = r; nc = c; nm = n; }
  Matrix( int r,  int c=1,  int n=1) : MatrixFrame(), v(r*c*n)
    { p = &v[0]; nr = (uint)r; nc = (uint)c; nm = (int)n; }
  Matrix(uint r, uint c, uint n, double f): MatrixFrame(), v(r*c*n, f)
    { p = &v[0]; nr = r; nc = c; nm = n; }
  Matrix(double d, const Matrix& M) : MatrixFrame(), v(M.nr*M.nc*M.nm, d)
    { p = &v[0]; nr = M.nr; nc = M.nc; nm = M.nm; }
  Matrix(const Matrix& M) : MatrixFrame(), v(M.v)
    { p = &v[0]; nr = M.nr; nc = M.nc; nm = M.nm; }
  Matrix(const MatrixFrame& M, uint n=1) : MatrixFrame(), v(M.vol()*n)
    { p = &v[0]; nr = M.rows(); nc = M.cols(); nm = M.mats()*n;
      for(uint i = 0; i < nr*nc*nm; i++) v[i] = M(i % (nr*nc*M.mats()) ); }
  Matrix(double d) : MatrixFrame(), v(1, d)
  { p = &v[0]; nr = 1; nc = 1; nm = 1; }

  Matrix(const double *ptr, uint r, uint c, uint n=1) : MatrixFrame(), v(r*c*n)
  { p = &v[0]; nr = r; nc = c; nm = n;
    for(uint i = 0; i < nr*nc*nm; i++) v[i] = ptr[i]; }
  Matrix(const double *ptr,  int r,  int c,  int n=1) : MatrixFrame(), v(r*c*n)
  { p = &v[0]; nr = (uint)r; nc = (uint)c; nm = (uint)n;
    for(uint i = 0; i < nr*nc*nm; i++) v[i] = ptr[i]; }

  // For predefined types of matrices.
  Matrix(const string& s, uint r, uint n=1);

  // To instatiate from matrix multiplication.
  Matrix(const MatrixFrame& a, const MatrixFrame& b, char ta='N', char tb='N', double alpha = 1.0);

  // ~Matrix() {};

  // Test equality and assign equality.
  Matrix& operator= (const Matrix &M);      // Makes copy.
  Matrix& operator= (const MatrixFrame &M); // Makes copy.
  // bool    operator==(const Matrix &M) const;

  // Iterators...
  vector<double>::iterator begin()
  { return v.begin(); }
  vector<double>::iterator end()
  { return v.end(); }
  vector<double>::const_iterator begin() const
  { return v.begin(); }
  vector<double>::const_iterator end() const
  { return v.end(); }

  // Utility functions.
  void resize(uint r, uint c=1, uint n=1)
  { v.resize(r*c*n); p = &v[0]; nr = r; nc = c; nm = n; }
  void clone(const MatrixFrame& M);
  void clone(const MatrixFrame& M, const MatrixFrame& rs, const MatrixFrame& cs);
  void clone(const MatrixFrame& M, const MatrixFrame& rs, uint c);
  void clone(const MatrixFrame& M, uint r, const MatrixFrame& cs);
  // void copy(const Matrix& M);
  //void cbind(const MatrixFrame& M);
  //void rbind(const MatrixFrame& M);

  // Read //
  uint read(      istream&  is, bool header=0, bool binary=0);
  uint read(const string& file, bool header=0, bool binary=0);
  uint readstring(const string& s, bool header=0);

  // Writing is taken care of in MatrixFrame.h.
  // Matrix operations are taken care of in MatrixFrame.h

  
}; // Matrix

//////////////////////////////////////////////////////////////////////
			  // Constructors //
//////////////////////////////////////////////////////////////////////

Matrix::Matrix(const string& s, uint r, uint n) : MatrixFrame(), v(1)
{
  switch (s[0])
    {
    case 'I': // The identity matrix.
      resize(r, r, n);
      for(uint k = 0; k < nm; k++)
	for(uint i = 0; i < nr; i++)
	  operator()(i,i,k) = 1;
      break;
    case '1': // The "unity" column vectors.
      resize(r, 1, n);
      for(uint k = 0; k < nm; k++)
	for(uint i = 0; i < nr; i++)
	  operator()(i,0,k) = 1;
      break;
    case 'N': // The Natural numbers.
      resize(r, 1, 1);
      for(uint i = 0; i < nr; i++)
	operator()(i,0,0) = (double)(i+1);
      break;
    case 'W': // The Whole numbers.
      resize(r, 1, 1);
      for(uint i = 0; i < nr; i++)
	operator()(i,0,0) = (double)i;
      break;
    // case 'Z': // A sequence of integers.
    //   int diff = (int)n - (int)r;
    //   int dist = abs(diff);
    //   resize(dist+1, 1, 1);
    //   int sgn = diff / dist;
    //   int idx = 0;
    //   while(idx <= dist){
    // 	operator()(idx++) = r;
    // 	r = r + sgn;
    //   }
    //   break;
    default: // Set to scalar zero.
      resize(1,1,1);
    }
}

Matrix::Matrix(const MatrixFrame& a, const MatrixFrame& b, char ta, char tb, double alpha) : MatrixFrame(), v(1)
{
  uint opa_rows = ta=='T' ? a.cols() : a.rows();
  uint opb_cols = tb=='T' ? b.rows() : b.cols();
  resize(opa_rows, opb_cols, 1);

  // We trick g++ here.
  MatrixFrame c(&v[0], opa_rows, opb_cols, (uint)1);
  gemm(c, a, b, ta, tb, alpha);
}

//////////////////////////////////////////////////////////////////////
		       // Utility Functions //
//////////////////////////////////////////////////////////////////////

void Matrix::clone(const MatrixFrame& M)
{
  resize(M.rows(), M.cols(), M.mats());
  copy(M);
} // copy

void Matrix::clone(const MatrixFrame& M, const MatrixFrame& rs, const MatrixFrame& cs)
{
  resize(rs.area(), cs.area(), 1);
  copy(M, rs, cs);
}

void Matrix::clone(const MatrixFrame& M, const MatrixFrame& rs, uint c)
{
  resize(rs.area(), 1);
  copy(M, rs, c);
}

void Matrix::clone(const MatrixFrame& M, uint r, const MatrixFrame& cs)
{
  resize(1, cs.area());
  copy(M, r, cs);
}

// void Matrix::cbind(const MatrixFrame& M)
// {
//   sizecheck(mats()==M.mats() && rows()==M.rows());
//   Matrix temp(*this);
//   resize(rows(), cols() + M.cols(), mats());
//   for(uint m = 0; m < mats(); ++m){
//     copy(temp[m], 0, 0);
//     col(nc, M.cols()).copy(M[m], 0, 0);
//   }
// }

// Is it a bad idea to overload a function found in MatrixFrame?
// According to Effective C++ it is, but this makes things mroe
// intuitive.

// void Matrix::copy(const Matrix& M)
// {
//   resize(M.rows(), M.cols(), M.mats());
//   for(uint i = 0; i < vol(); i++) v[i] = M.vec(i);
// } // copy

//////////////////////////////////////////////////////////////////////
		  // Assgiment and Test Equality //
//////////////////////////////////////////////////////////////////////

Matrix& Matrix::operator= (const Matrix &M)
{
  clone(M);
  return *this;
} // operator=

// May not need both of these operators.

Matrix& Matrix::operator= (const MatrixFrame &M)
{
  clone(M);
  return *this;
} // operator=

// bool Matrix::operator==(const Matrix &M) const
// {
//   if(p==&M(0) && nr==M.rows() && nc==M.cols() && nm==M.mats()) return true;
//   if(vol() != M.vol()) return false;
//   for(uint i = 0; i < vol(); i++) if(vec(i)!=M.vec(i)) return false;
//   return true;
// }

//////////////////////////////////////////////////////////////////////
			      // READ //
//////////////////////////////////////////////////////////////////////

// Read in a matrix from a stream.  The header contains the
// dimensionality information, i.e. rows, cols, mats.  If header is
// set to true these values are read from the stream and used to set
// the dimensions of this matrix.

uint Matrix::read( std::istream& is, bool header, bool binary)
{
  // Tell us if something is wrong.
  if (!is || is.eof())  return 0;

  uint n = 0; // The number of items read.

  // Read binary.
  if(binary){
    if(header){
      uint r,c,m;
      is.read((char*) &r, sizeof(nr));
      is.read((char*) &c, sizeof(nc));
      is.read((char*) &m, sizeof(nm));
      resize(r, c, m);
    }
    n = scan(is, false, true);
  }
  // Write human.
  if(!binary){
    if(header){
      uint r,c,m;
      is >> r;
      is >> c;
      is >> m;
      resize(r, c, m);
    }
    n = scan(is, false, false);
  }
  return n;
} // read

uint Matrix::read(const string& file, bool header, bool binary)
{
  std::ifstream ifs(file.c_str());
  if(!ifs){
    Rprintf( "Cannot read file %s.\n", file.c_str());
    return 0;
  }
  return read(ifs, header, binary);
} // read

uint Matrix::readstring(const string& s, bool header)
{
  stringstream ss(s);
  return read(ss, header, false);
} // readstring

//////////////////////////////////////////////////////////////////////
		      // END OF CLASS METHODS //
//////////////////////////////////////////////////////////////////////

#ifndef Mat
typedef Matrix Mat;
#endif

#ifndef Matrices
typedef Matrix Matrices;
#endif

//////////////////////////////////////////////////////////////////////
			    // CASTING //
//////////////////////////////////////////////////////////////////////

// This seems like it might be unnecessary.
Matrix cast(double d)
{
  return Matrix(1, 1, 1, d);
}

//////////////////////////////////////////////////////////////////////
	  // Hadamard operations by OVERLOADED OPERATORS //
//////////////////////////////////////////////////////////////////////

// These form of multiplication, addition, division, and subtraction
// will not be as fast as hprodeq, hsumeq, etc since it involves
// returning a copy of a Matrix.  However, it will make it easier to
// read code.  There are matrix packages out there, e.g. eigen, that
// will cleverly reduce the amount of overhead for concatenated
// operations.  But I found it to be lacking in documentation given
// its complexity.

#define MHOP(NAME, OP, OPEQ, TYPE)				\
  Matrix operator OP(const TYPE& a, const TYPE& b)		\
  {								\
    MatrixFrame small = a.area() < b.area() ? a : b;		\
    MatrixFrame big   = a.area() < b.area() ? b : a;		\
    sizecheck(hconform(big,small));				\
    Matrix c(big);						\
    NAME(c, small, 1.0);					\
    return c;							\
  }								\
  Matrix operator OP(const TYPE& a, double b)			\
  {								\
    Matrix c(a);						\
    NAME(c, b);							\
    return c;							\
  }								\
  Matrix operator OP(double b, const TYPE& a)			\
  {								\
    Matrix c(a);						\
    NAME(c, b);							\
    return c;							\
  }								\

//MHOP(hprodeq, *, *=, Matrix) MHOP(hsumeq, +, +=, Matrix)
//MHOP(hdiveq,  /, /=, Matrix) MHOP(hsubeq, -, -=, Matrix)

MHOP(hprodeq, *, *=, MF) MHOP(hsumeq, +, +=, MF)
MHOP(hdiveq,  /, /=, MF) MHOP(hsubeq, -, -=, MF)

#undef MHOP

//////////////////////////////////////////////////////////////////////
			// Basic Functions //
//////////////////////////////////////////////////////////////////////

#ifndef sq
double sq(double x){return x * x;}
#endif

#define UNARY(FUNC, FUNCEQ)					\
  MatrixFrame FUNC(MF a, MF b)					\
  {								\
    sizecheck(a.vol()==b.vol());					\
    for(uint l = 0; l < a.vol(); l++) a(l) = FUNC(b(l));	\
    return a;							\
  }								\
  Matrix FUNC(MF a)						\
  {								\
    Matrix c(a);						\
    FUNC(c, a);							\
    return c;							\
  }								\
  MatrixFrame FUNCEQ(MF a)					\
  {								\
    for(uint l = 0; l < a.vol(); l++) a(l) = FUNC(a(l));	\
    return a;							\
  }								\

UNARY(log, logq)   UNARY(exp, expq)   UNARY(sqrt, sqrtq)
UNARY(sin, sinq)   UNARY(cos, cosq)   UNARY(tan , tanq)
UNARY(asin, asinq) UNARY(acos, acosq) UNARY(atan, atanq)
UNARY(sinh, sinhq) UNARY(cosh, coshq) UNARY(tanh, tanhq)
UNARY(fabs, fabsq) UNARY(ceil, ceilq) UNARY(floor, floorq)
UNARY(sq, sqq)     UNARY(log10, log10q)

#undef UNARY

// NEED TO FIX THIS.

#define BINARY(FUNC, NAME)					\
  MatrixFrame NAME(MF c, MF a, MF b)				\
  {								\
    sizecheck(c.vol() == a.vol() && a.vol()==b.vol());		\
    for(uint l = 0; l < a.vol(); l++) c(l) = FUNC(a(l), b(l));	\
    return c;							\
  }								\
  MatrixFrame NAME(MF c, double a, MF b)			\
  {								\
    sizecheck(c.vol()==b.vol());					\
    for(uint l = 0; l < b.vol(); l++) c(l) = FUNC(a, b(l));	\
    return c;							\
  }								\
  MatrixFrame NAME(MF c, MF a, double b)			\
  {								\
    sizecheck(c.vol()==a.vol());					\
    for(uint l = 0; l < a.vol(); l++) c(l) = FUNC(a(l), b);	\
    return c;							\
  }								\
  Matrix NAME(MF a, MF b)					\
  {								\
    Matrix c(a);						\
    NAME(c, a, b);						\
    return c;							\
  }								\
  Matrix NAME(double a, MF b)					\
  {								\
    Matrix c(b);						\
    NAME(c, a, b);						\
    return c;							\
  }								\
  Matrix NAME(MF a, double b)					\
  {								\
    Matrix c(a);						\
    NAME(c, a, b);						\
    return c;							\
  }								\

BINARY(min, hmin) BINARY(max, hmax) BINARY(pow, pow)

#undef BINARY

//////////////////////////////////////////////////////////////////////
			       // R //
//////////////////////////////////////////////////////////////////////

Matrix seq(double start, double end, double delta=1.0)
{
  double sign = end - start < 0 ? -1.0 : 1.0;
  delta = sign * fabs(delta);
  double N_double = (end-start) / delta;
  if (N_double < 0) Rprintf( "Problem in seq: N_double < 0");
  int N = floor(N_double) + 1;

  Matrix a(N);
  a(0) = start;
  for (int i=1; i<N; i++)
    a(i) = a(i-1) + delta;

  return a;
}

Matrix rowSums(MF M)
{
  uint nc = M.cols();
  uint nr = M.rows();
  Matrix a(nr);

  for (uint j=0; j < nc; j++)
    for (uint i=0; i < nr; i++)
      a(i) += M(i,j);

  return a;
}

void rowSums(Matrix& a, MF M)
{
  uint nc = M.cols();
  uint nr = M.rows();
  a = M.col(0);

  for (uint j=1; j < nc; j++)
    for (uint i=0; i < nr; i++)
      a(i) += M(i,j);
}

Matrix colSums(MF M)
{
  uint nc = M.cols();
  uint nr = M.rows();
  Matrix a(nc);

  for (uint j=0; j < nc; j++)
    for (uint i=0; i < nr; i++)
      a(j) += M(i,j);

  return a;
}

double maxAll(MF M)
{
  uint N = M.size();
  double mx = M(0);
  for(uint i=1; i<N; i++) {
    mx = M(i) > mx ? M(i) : mx;
  }
  return mx;
}

double minAll(MF M)
{
  uint N = M.size();
  double mx = M(0);
  for(uint i=1; i<N; i++) {
    mx = M(i) < mx ? M(i) : mx;
  }
  return mx;
}

//////////////////////////////////////////////////////////////////////
			   // transpose //
//////////////////////////////////////////////////////////////////////

// A = t(B)
void trans(Matrix& A, Matrix& B)
{
  uint T = B.mats();
  uint R = B.rows();
  uint C = B.cols();
  if(A.rows() != C || A.cols() != R || A.mats() != T) A.resize(C, R, T);
  for(uint t=0; t < T; ++t)
    for(uint i=0; i < R; ++i)
      for(uint j=0; j < C; ++j)
	A(j,i,t) = B(i,j,t);
}

//////////////////////////////////////////////////////////////////////
		   // SIMPLE CONJUGATE GRADIENTS //
//////////////////////////////////////////////////////////////////////

// http://www.cs.cmu.edu/~quake-papers/painless-conjugate-gradient.pdf
// by Jonathan Richard Shewchuk

// Assumes A is positive definite.

int cg(MF& x, const MF& A, const MF& b, double tol, int max_iter)
{
  uint P = b.rows();

  int iter = 0;

  Matrix r(b);
  gemm(r, A, x, 'N', 'N', -1.0, 1.0);

  Matrix d(r);

  double delta_new = dot(r, r);
  // See note below...
  // double delta_0   = delta_new;
  double delta_old = 0;

  Matrix q(P);
  double alpha;
  double beta;

  //while(iter < max_iter && delta_new > tol*delta_0){
  //The above condition is suggested by Shewchuk, but we want an absolute tolerance.
  while(iter < max_iter && delta_new > tol){
    gemm(q, A, d);
    alpha = delta_new / dot(d, q);
    axpy(alpha, d, x);

    // You might want to discard this step.
    if (iter % 50 == 0) {
      r.clone(b);
      gemm(r, A, x, 'N', 'N', -1.0, 1.0);
    }
    else{
      axpy(-1.0 * alpha, q, r);
    }

    delta_old = delta_new;
    delta_new = dot(r, r);

    beta = delta_new / delta_old;
    hsum(d, d, r, beta, 0.0);
    //for(uint j = 0; j < P; j++)
    //  d(j) = beta * d(j) + r(j);

    iter++;
  }

  return iter;
}

//////////////////////////////////////////////////////////////////////
		     // BLAS / LAPACK WRAPPERS //
//////////////////////////////////////////////////////////////////////

// Solve a symmetric, positive definite system of equations.
// ax = b -> b := x;
int symsolve(MF a, Matrix& b, char uplo='L')
{
  // b.fill(0.0);
  // for(uint i = 0; i < b.cols(); ++i)
  //   b(i,i) = 1.0;

  Matrix temp(a);
  int info = posv(temp, b, uplo);

  if (info) {
    Rprintf( "Problem with symsolve: ");
    if (info < 0)
      Rprintf( "%i th argument had illegal value.\n", info);
    if (info > 0)
      Rprintf( "leading minor order %i is not pos. def.\n", info);

    throw std::runtime_error("potrf failed\n");
  }

  return info;
}

int syminv(MF a, Matrix& ainv, char uplo='L')
{
  ainv.resize(a.rows(), a.cols());
  ainv.fill(0.0);
  for(uint i = 0; i < ainv.cols(); ++i)
     ainv(i,i) = 1.0;

  return symsolve(a, ainv, uplo);
}

// Get the Cholesky decomposition of a matrix a.
int chol(Matrix& c, MF a, char uplo='L')
{
  c.clone(a);
  int info = chol(c, uplo);

  // FIX FIX Set other entries to zero.
  // Do I want to have an option for letting a person not do this?

  if (uplo=='L') {
    for (uint j = 1; j < c.cols(); ++j)
      for (uint i = 0; i < j; ++i)
	c(i,j) = 0.0;
  }
  else {
    for (uint j = 0; j < c.cols(); ++j)
      for (uint i = j+1; i < c.cols(); ++i)
	c(i,j) = 0.0;
  }

  if (info) {
    Rprintf( "Problem with chol: ");
    if (info < 0)
      Rprintf( "%i th argument had illegal value.\n", info);
    if (info > 0)
      Rprintf( "leading minor order %i is not pos. def.\n", info);

    throw std::runtime_error("potrf failed\n");
  }

  return info;
}

extern "C" void dsyevd_(char* JOBZ, char* UPLO, int* N, double* A, int* LDA, double* W, double* WORK, int* LWORK, int* IWORK, int* LIWORK, int* INFO);

void dsyevd(char jobz, char uplo, int n, double* a, int lda, double* w, double* work, int lwork, int* iwork, int liwork, int* info)
{ return dsyevd_(&jobz, &uplo, &n, a, &lda, w, work, &lwork, iwork, &liwork, info); }

int symeigen(Matrix& evec, Matrix& eval, MF symmat)
{
  sizecheck(symmat.rows()==symmat.cols());
  int info = 0;
  int N = symmat.rows();
  
  evec.clone(symmat);
  eval.resize(N);

  // int lwork  = 1 + 6 * N + 2*N*N;
  // int liwork = 3 + 5*N;

  int lwork = -1;
  int liwork = -1;

  std::vector<double> work(1);
  std::vector<int>    iwork(1);

  dsyevd('V', 'U', N, &evec(0), N, &eval(0), &work[0], lwork, &iwork[0], liwork, &info);

  lwork = (int) work[0];
  liwork = (int) iwork[0];

  work.resize(lwork);
  iwork.resize(liwork);

  dsyevd('V', 'U', N, &evec(0), N, &eval(0), &work[0], lwork, &iwork[0], liwork, &info);
  
  if (info != 0) {
    Rprintf( "problem in symeigen; info=%i.\n", info);
    throw std::runtime_error("symeigen failed\n");
  }

  return info;
}

int symsqrt(Matrix& rt, MF symmat)
{
  int N = symmat.rows();

  Matrix evec;
  Matrix eval;
  int info = symeigen(evec, eval, symmat);

  Matrix d(N);
  for(int i=0; i<N; i++) d(i) = sqrt(sqrt(eval(i)));

  rt.resize(N, N);
  prodonrow(evec, d);
  gemm(rt, evec, evec, 'N', 'T');

  return info;
}

int syminvsqrt(Matrix& rt, MF symmat)
{
  int N = symmat.rows();

  Matrix evec;
  Matrix eval;
  int info = symeigen(evec, eval, symmat);

  Matrix d(N);
  for(int i=0; i<N; i++) d(i) = sqrt(sqrt(1.0 / eval(i)));

  rt.resize(N, N);
  prodonrow(evec, d);
  gemm(rt, evec, evec, 'N', 'T');

  return info;
}

//--------------------------------------------------------------------

extern "C" void dgesvd_(char* JOBU, char* JOBVT, int* M, int* N, double* A, int* LDA, double* S, double* U, int* LDU, double* VT, int* LDVT, double* WORK, int* LWORK, int* INFO);

void dgesvd(char jobu, char jobvt, int m, int n, double* a, int lda, double* s, double* u, int ldu, double* vt, int ldvt, double*work, int lwork, int* info)
{ return dgesvd_(&jobu, &jobvt, &m, &n, a, &lda, s, u, &ldu, vt, &ldvt, work, &lwork, info); }

int svd(Matrix& U, Matrix& S, Matrix& tV, Matrix& X)
{
  // Always calculate a thinned U and a non-thinned V.  Pad out the
  // singular values by 0.0 when needed.
  Matrix A(X);

  int m = A.rows();
  int n = A.cols();

  tV.resize(n,n);
  S.resize(n); S.fill(0.0); // The singular values.
  // Should be of size min(m,n), but I want to pad things out.
  
  if (m >= n) U.resize(m,n);
  else U.resize(m,m);
  int ldu = U.rows();

  char jobu  = 'S';
  char jobvt = 'A';

  int maxmn = m > n ? m : n;
  int minmn = m < n ? m : n;

  vector<double> work(1);
  int lwork = -1;

  int info;

  // Workspace query.
  dgesvd(jobu, jobvt, m, n, &A(0), m, &S(0), &U(0), ldu, &tV(0), n, &work[0], lwork, &info);
  Rprintf("lwork: %g\n", work[0]);
  
  // SVD.
  lwork = (int)work[0];
  lwork = lwork > 1 ? lwork : 5 * minmn + maxmn;

  work.resize(lwork);
  dgesvd(jobu, jobvt, m, n, &A(0), m, &S(0), &U(0), ldu, &tV(0), n, &work[0], lwork, &info);

  if (info != 0) {
    Rprintf( "problem in svd; info=%i.\n", info);
    throw std::runtime_error("svd failed\n");
  }

  return info;
}

//////////////////////////////////////////////////////////////////////
			  // END OF CLASS //
//////////////////////////////////////////////////////////////////////

#endif // MATRIX

/*
  class block_iterator
  {

  private:

    int row;
    int col;
    int stride;

    double *begin;
    double *end;
    int     offset;

  public:

    block_iterator(double *p, int r, int c)
      : row(r)
      , col(c)
      , stride(0)
      , begin(p)
      , end(p + row*col)
      , offset(0) {};

    virtual inline double& operator()(int i, int j){
      offset = (row + stride) * j + i;
      return *(begin + offset);
      // ptr = begin + (row + stride) * j + i;
      // return *ptr;
    }

    virtual inline double& operator[](int i){
      offset = (row + stride) * (i / col) + i % col;
      return *(begin + offset);
      // ptr = begin + (row + stride) * (i / col) + i % col;
      // return *ptr;
    }

    virtual inline double& operator++(){
      offset += offset % stride != 0 ? 1 : stride;
      return *(begin + offset);
      // ptr += (ptr - begin) % stride != 0 ? 1 : stride;
      // return *ptr;
    }

  };
 */


==> graphs/alphapics/BayesBridge/src/MatrixFrame.h <==
// -*- mode: c++; fill-column: 80; -*-

//////////////////////////////////////////////////////////////////////
// Jesse Windle - jesse.windle@gmail.com - November, 2011
// See appendix at end of document for additional information.
//////////////////////////////////////////////////////////////////////

#ifndef __MATRIX_FRAME__
#define __MATRIX_FRAME__

#include <string>
#include <iostream>
#include <cmath>
#include <vector>
#include <fstream>
#include <string>
#include <sstream>
#include <stdexcept>
#include <stdio.h>

using std::vector;
using std::string;
using std::ofstream;
using std::ifstream;
using std::ostream;
using std::istream;
using std::stringstream;
using std::ostream;

#ifndef uint
typedef unsigned int uint;
#endif

//////////////////////////////////////////////////////////////////////
                          // MatrixFrame //
//////////////////////////////////////////////////////////////////////

inline bool idxcheck(bool b){
#ifndef NDEBUG
  if (!b) throw std::runtime_error("Index out of bounds.\n");
  return b;
#else
  return true;
#endif
}

inline bool sizecheck(bool b){
#ifndef NDEBUG
  if (!b) throw std::runtime_error("Incompatible dimension.\n");
  return b;
#else
  return true;
#endif
}

inline bool memcheck(bool b){
#ifndef NDEBUG
  if (!b) throw std::runtime_error("Memory overlap.\n");
  return b;
#else
  return true;
#endif
}

class MatrixFrame
{
 protected:
  // I do not want to use *const p since I want to be able to resize my matrices.
  double *p;  // Pointer to the array of matrices.
  uint   nr;  // Number of rows.
  uint   nc;  // Number of columns.
  uint   nm;  // Number of matrices.

  // Matrix Check
  bool allow(uint l) const
    { return (p!=NULL && l < (nr*nc)); }
  bool allow(int  l) const
    { return (p!=NULL && l>=0 && l < (int)(nr*nc)); }
  bool allow(uint r, uint c) const
    { return (p!=NULL && r < nr && c < nc); }
  bool allow(int  r,  int c) const
    { return (p!=NULL && r>=0 && c>=0 && r < (int)nr && c < (int)nc); }

  // Array of Matrix Check
  bool indexok(uint i) const
  { return i < nm; }
  bool indexok( int i) const
  { return (0 <= i && i < (int)nm); }

 public:
  // Constructors, etc.  Do not make a constructor which copies.
  MatrixFrame()
    { p = NULL; nr = 0; nc = 0; nm = 0; }
  MatrixFrame(double *ptr, uint r=1, uint c=1, uint m=1)
    { p = ptr; nr = r; nc = c; nm = m; }
  MatrixFrame(double *ptr,  int r=1,  int c=1,  int m=1)
    { p = ptr; nr = (uint)r; nc = (uint)c; nm = (uint)m; }
  MatrixFrame(const MatrixFrame & M)
    { p = M.p; nr = M.nr; nc = M.nc; nm = M.nm; }

  ~MatrixFrame()
    { p = NULL; }

  // Test equality and assign equality.
  MatrixFrame& operator= (const MatrixFrame &M); // Makes copy.
  bool         operator==(const MatrixFrame &M) const;
  bool         sameframe (const MatrixFrame &M) const;

  // rows(), cols(), mats, area(), vol();
  inline uint rows() const { return nr; }
  inline uint cols() const { return nc; }
  inline uint mats() const { return nm; }
  inline uint area() const { return nr * nc; }
  inline uint vol()  const { return nr * nc * nm; }
  inline int  size() const { return nr * nc * nm; }

  // Matrix Access

  // Returns the (r,c) element of matrix.
  double& operator()(uint r, uint c)
    { 
    #ifndef NDEBUG
        idxcheck(allow(r, c)); 
    #endif      
        return p[c * nr + r]; 
    }
  const double& operator()(uint r, uint c) const
    { 
    #ifndef NDEBUG
        idxcheck(allow(r, c)); 
    #endif
        return p[c * nr + r]; 
    }

  // Array of Matrix Access

  // Returns the lth element of array of matrices.
  // I debate whether this is confusing notation.
  const double& operator()(uint l) const
    { 
    #ifndef NDEBUG
        idxcheck(l < nr*nc*nm);    
    #endif    
        return p[l]; 
    }
    
  double& operator()(uint l)
    { 
    #ifndef NDEBUG
        idxcheck(l < nr*nc*nm);   
    #endif
        return p[l]; 
    }

  // Returns the (r,c) element of matrix[t].
  double& operator()(uint r, uint c, uint t)
    {   
    #ifndef NDEBUG  
        idxcheck(indexok(t) && allow(r,c)); 
    #endif
        return p[t * nr*nc + c * nr + r]; 
    }
    
  const double& operator()(uint r, uint c, uint t) const
    { 
    #ifndef NDEBUG
        idxcheck(indexok(t) && allow(r,c)); 
    #endif
        return p[t * nr*nc + c * nr + r]; 
    }    
    
  double& get(uint r, uint c=0, uint t=0)
  { idxcheck(indexok(t) && allow(r,c)); return p[t * nr*nc + c * nr + r]; }
  const double& get(uint r, uint c=0, uint t=0) const
  { idxcheck(indexok(t) && allow(r,c)); return p[t * nr*nc + c * nr + r]; }

  // Returns the ith element of the array p.
  double& vec(uint i)
  { idxcheck(i < nr*nc*nm); return p[i]; }
  const double& vec(uint i) const
  { idxcheck(i < nr*nc*nm); return p[i]; }

  // Returns a MatrixFrame pointing to the ith matrix or,
  // if there is one matrix, to the ith column.
  MatrixFrame operator[](uint i)
  { idxcheck(indexok(i)); return MatrixFrame(&p[0+i*area()], nr, nc); }

  // Get the pointer.  Be wary.
  // const double* const getp()
  // { return p; }
  inline double* getp()
  { return p; }

  // Array of Matrix Functions.

  void copy(const MatrixFrame& M);     // Copy values.
  // void thincopy(MatrixFrame& M);    // Copy pointer and dimensions.
  MatrixFrame fill(double);            // Fill with value.
  MatrixFrame col(uint c, uint num=1); // The c-th to c+num-1th col.
  MatrixFrame dim(uint r, uint c, uint m=1); // Return a MF with different, compatible dim.

  // Read / Write.
  bool write(      ostream&  os, bool header=0, bool binary=0);
  bool write(const string& file, bool header=0, bool binary=0);

  uint  scan(      istream&  is, bool header=0, bool binary=0);
  uint  scan(const string& file, bool header=0, bool binary=0);
  // bool  readstring(const string& s, bool header=0);

  // Matrix Functions.

  // Fill this matrix from M starting at (r,c).
  void copy(const MatrixFrame& M, uint r, uint c);
  // Copy the matrix M along rows rs and columns cs.
  void copy(const MatrixFrame& M, const MatrixFrame& rs, const MatrixFrame& cs);
  void copy(const MatrixFrame& M, const MatrixFrame& rs, uint c);
  void copy(const MatrixFrame& M, uint r, const MatrixFrame& cs);
  void copy_transpose(const MatrixFrame& M);

  // Set the elements in rows rs and columns cs using the matrix M.
  void set(const MatrixFrame& rs, const MatrixFrame& cs, const MatrixFrame& M);
  void set(const MatrixFrame& rs, uint c, const MatrixFrame& M);
  void set(uint r, const MatrixFrame& cs, const MatrixFrame& M);

}; // MatrixFrame

//////////////////////////////////////////////////////////////////////

#ifndef MF
typedef MatrixFrame MF;
#endif

#ifndef Frame
typedef MatrixFrame Frame;
#endif

//////////////////////////////////////////////////////////////////////
		      // Function Definitions //
//////////////////////////////////////////////////////////////////////

// bool overlap(const MF& a, const MF& b);
// bool hconform(const MF& a, const MF& b);
// uint pconform(const MF& c, const MF& a, const MF& b, char transa='N', char transb='N');
// bool dconform(const MF& a, const MF& b);

//////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////
//                         IMPLEMENTATION                           //
//////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////

//////////////////////////////////////////////////////////////////////
                       // Utility Functions //
//////////////////////////////////////////////////////////////////////

void MatrixFrame::copy(const MatrixFrame& M)
{
  if (this==&M) return;
  idxcheck(nr==M.rows() && nc==M.cols() && nm==M.mats());
  for(uint i = 0; i < vol(); i++) p[i] = M.vec(i);
} // copy

// I am now forcing a person to do this only in a constructor.
// void MatrixFrame::thincopy(MatrixFrame& M)
// {
//   if (this==&M) return;
//   p  = &M(0);
//   nr = M.rows();
//   nc = M.cols();
//   nm = M.mats();
// } // thincopy

MatrixFrame MatrixFrame::col(uint c, uint num)
{
  // Check that these are valid parameters.
  idxcheck(allow((uint)0,c));
  idxcheck(allow((uint)0,c+num-1));
  double *ptr = &operator()(0,c);
  return MatrixFrame(ptr, nr, num);
}

MatrixFrame MatrixFrame::fill(double d)
{
  for(uint i = 0; i < vol(); i++) p[i] = d;
  return *this;
}

MatrixFrame MatrixFrame::dim(uint r, uint c, uint m)
{
  sizecheck (r*c*m==nr*nc*nm);
  return MatrixFrame(p, r, c, m);
}

//////////////////////////////////////////////////////////////////////
                  // Assigment and Test equality //
//////////////////////////////////////////////////////////////////////

/*
  The copy constructor and assignment operator work in two different
  ways.  The copy constructor simply copies the pointer p, and
  dimension info nr and nc into a new object.  These quantities are
  all small and hence there isn't much overhead to this operation.

  The assignment operator works differently.  It copies the contents
  of one MatrixFrame into the contents of another MatrixFrame.  I
  don't want to do this accidentally so I've included a warning.  In
  general, you should not use assignement and instead you should use
  the copy _function_.

  My concern is that one could be using the derived class Matrix and
  write something like c[i] = a[i], which seems to have the more
  intuitive notion of copying the conents of matrix a[i] into matrix
  c[i], but which is still ambiguous since one could just want to copy
  an address.

  To recap, the behavior you should expect:
  shallow copy:
    MatrixFrame mf1(mf2);
    MatrixFrame mf1 = mf2;
  hard copy:
    MatrixFrame mf1, mf2;
    mf1 = mf2;

  Here is something I need to think about.
  Matrix a, b;
  a.col(i) = b.col(j);
  or
  Matrix a = b.col(j);

 */

// Assignment.  See discussion above.
MatrixFrame& MatrixFrame::operator= (const MatrixFrame& M)
{
  //cerr << "Warning: be careful with the assignment operator.\n"
  //     << "MatrixFrame::operator= makes a deep copy.\n";
  if (this==&M) return *this;
  copy(M);
  return *this;
} // operator=

// Test equality.
bool MatrixFrame::operator==(const MatrixFrame& M) const
{
  if(sameframe(M)) return true;
  if(vol() != M.vol()) return false;
  for(uint i = 0; i < vol(); i++) if(M(i)!=operator()(i)) return false;
  return true;
} // operator==

bool MatrixFrame::sameframe(const MatrixFrame& M) const
{
  return (p==&M(0) && nr==M.rows() && nc==M.cols() && nm==M.mats());
}

//////////////////////////////////////////////////////////////////////
			   // Comparison //
//////////////////////////////////////////////////////////////////////

MatrixFrame lt(MatrixFrame c, const MatrixFrame& a, const MatrixFrame& b)
{
  sizecheck(c.vol()==a.vol() && a.vol()==b.vol());
  if(a.sameframe(b)) c.fill(1.0);
  for(uint i = 0; i < a.vol(); i++)
    c(i) = (double) (a(i) < b(i));
  return c;
}

MatrixFrame lteq(MatrixFrame c, const MatrixFrame& a, const MatrixFrame& b)
{
  sizecheck(c.vol()==a.vol() && ( a.vol()%b.vol() )==0 );
  if(a.sameframe(b)) c.fill(0.0);
  for(uint i = 0; i < a.vol(); i++)
    c(i) = (double) (a(i) <= b(i));
  return c;
}

MatrixFrame between(MatrixFrame c, const MatrixFrame a, const MatrixFrame lower, const MatrixFrame upper)
{
  sizecheck(c.vol()==a.vol() && a.vol()==lower.vol() && lower.vol()==upper.vol());
  for(uint i = 0; i < a.vol(); i++)
    c(i) = (double) ( lower(i) <= a(i) && a(i) <= upper(i) );
  return c;
}

// MatrixFrame within(MatrixFrame c, const MatrixFrame a, double lower, double upper)
// {
//   sizecheck(c.vol()==a.vol() && a.vol()==lower.vol() && lower.vol()==upper.vol());
//   for(uint i = 0; i < a.vol(); i++)
//     c(i) = (double) ( lower <= a(i) && a(i) <= upper );
//   return c;
// }

//////////////////////////////////////////////////////////////////////
		    // Input / Output Operators //
//////////////////////////////////////////////////////////////////////

// Output matrix to stream.  This is done in a column major way so
// that a human reading the output will see an array of transposed
// matrices.

ostream& operator<<(ostream& os, MatrixFrame M)
{
  M.write(os, false, false);
  return os;
}

// Read in data from a string using scan.

MatrixFrame& operator<<(MatrixFrame& M, const string& s)
{
  stringstream ss(s);
  M.scan(ss, false, false);
  return M;
}

//////////////////////////////////////////////////////////////////////
			  // Read / Write //
//////////////////////////////////////////////////////////////////////

// Writes a matrix.  You may chose to include a header, which are the
// dimensions of the array of matrices.

bool MatrixFrame::write(std::ostream& os, bool header, bool binary)
{
  if (!os) return false;
  // Write binary.
  if(binary){
    if(header){
      os.write((char*) &nr, sizeof(nr));
      os.write((char*) &nc, sizeof(nc));
      os.write((char*) &nm, sizeof(nm));
    }
    for (uint i = 0; i < vol(); i++)
      os.write((char*) &p[i], sizeof(double));
  }
  // Write human.
  if(!binary){
    if(header)
      os << nr << " " << nc << " " << nm << "\n";
    for(uint k = 0; k < nm; k++){
      for(uint j = 0; j < nc; j++){
	for(uint i = 0; i < nr; i++){
	  os << operator()(i,j,k) << " ";
	}
	os << "\n";
      }
      if ((k+1) != nm) os << "\n";
    }
  }
  os.flush();
  return true;
} // write

bool MatrixFrame::write(const string& file, bool header, bool binary)
{
  std::ofstream ofs(file.c_str());
  if (!ofs) return false;
  return write(ofs, header, binary);
} // write

// Reads in data from a string of values until the end of the stream
// or the end of the array of matrices is reached.  You are alerted if
// you do not read in enough data to fill the array.

uint MatrixFrame::scan( std::istream& is, bool header, bool binary)
{
  // Tell us if something is wrong.
  if (!is || is.eof())  return 0;

  uint i = 0; // The nubmer of items read.

  // Read binary.
  if(binary){
    if(header){
      uint r,c,m;
      is.read((char*) &r, sizeof(nr));
      is.read((char*) &c, sizeof(nc));
      is.read((char*) &m, sizeof(nm));
      // sizecheck(vol() == r*c*m); // A somewhat strict condition.
    }
    while(!is.eof() && i < vol())
      is.read((char*) &p[i++], sizeof(double));
  }
  // Write human.
  if(!binary){
    if(header){
      uint r,c,m;
      is >> r >> c >> m;
      // sizecheck(vol() == r*c*m); // A somewhat strict condition.
    }
    while(!is.eof() && i < vol())
      { is >> p[i++]; ws(is); } // ws extracts intermediate white space.
                                // Needed in case the stream is padded by white space.
  }
  // Warnings:
  if (i != vol())
    Rprintf( "In scan: Number of items read (%i) different \
                     than number of elements in Matrix.\n", i);
  if (!is.eof())
    Rprintf( "In scan: Did not reach end of file.\n");

  return i;
} // scan

uint MatrixFrame::scan(const string& file, bool header, bool binary)
{
  std::ifstream ifs(file.c_str());
  if(!ifs){
    Rprintf( "Cannot read file %s.\n", file.c_str());
    return 0;
  }
  return scan(ifs, header, binary);
} // read

//////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////
//                                                                  //
//     MATRIX OPERATIONS - IE THINGS THAT ONLY USE FIRST MATRIX     //
//                                                                  //
//////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////////////

//////////////////////////////////////////////////////////////////////
                  // Conformity and Overlap Check //
//////////////////////////////////////////////////////////////////////

// Check if MF a and MF b overlap in memory.

bool overlap(const MF& a, const MF& b)
{
  // Get the low and the high pointer.
  const MatrixFrame low  = &a(0) < &b(0) ? a : b;
  const MatrixFrame high = &a(0) < &b(0) ? b : a;
  // Check if there is overlap.  Do we need to subtract 1?  Yes.
  return (&low(0) + low.area() - 1) < &high(0) ? false : true;
} // overlap


// Hadamard conform.  This is not commutative.  Checks if the size of
// a is equally divided by the size of b.

bool hconform(const MF& a, const MF& b)
{
  return ( a.area() % b.area() )==0;
} // hconform

// Matrix product conform.  Checks if c = op(a) * op(b) is valid.
// Returns 0 if invalid and the matching dimension if valid.
uint pconform(const MF& c, const MF& a, const MF& b, char transa='N', char transb='N')
{
  uint opa_rows = transa=='T' ? a.cols() : a.rows();
  uint opa_cols = transa=='T' ? a.rows() : a.cols();
  uint opb_rows = transb=='T' ? b.cols() : b.rows();
  uint opb_cols = transb=='T' ? b.rows() : b.cols();
  bool conform  = (opa_cols==opb_rows) && (c.rows()==opa_rows) && (c.cols()==opb_cols);
  if (!conform) {
    Rprintf("c_rows: %u\n", c.rows());
    Rprintf("c_cols: %u\n", c.cols());
    Rprintf("opa_rows: %u\n", opa_rows);
    Rprintf("opa_cols: %u\n", opa_cols);
    Rprintf("opb_rows: %u\n", opb_rows);
    Rprintf("opb_cols: %u\n", opb_cols);
  }
  return conform ? opa_cols : 0;
} // pconform

// Matrices are the same dimension.
bool dconform(const MF& a, const MF& b)
{
  return ( a.rows()==b.rows() && a.cols()==b.cols() );
}

//////////////////////////////////////////////////////////////////////
			    // COPYING //
//////////////////////////////////////////////////////////////////////

// Need to check for alisasing in memory!!!

// This matrix is smaller or the same area as M.
// Fill this matrix from M starting at (r,c).
void MatrixFrame::copy(const MatrixFrame& M, uint r, uint c)
{
  sizecheck( (r + nr) <= M.rows() && (c + nc) <= M.cols() );
  for(uint j = 0; j < nc; j++)
    for(uint i = 0; i < nr; i++)
      operator()(i,j) = M(r+i, c+j);
} // copy

void MatrixFrame::copy(const MatrixFrame& M, const MatrixFrame& rs, const MatrixFrame& cs)
{
  sizecheck(rs.area()==rows() && cs.area()==cols());
  // Should check min and max of rs and cs to make sure you are in bounds.
  // I suppose this is checked by indexing.
  for(uint j = 0; j < cs.area(); j++){
    for(uint i = 0; i < rs.area(); i++){
      operator()(i,j) = M(rs(i), cs(j));
    }
  }
} // copy

void MatrixFrame::copy(const MatrixFrame& M, const MatrixFrame& rs, uint c)
{
  sizecheck(rs.area()==rows() && 1==cols());
  for(uint i = 0; i < rs.area(); i++){
    operator()(i,0) = M(rs(i), c);
  }
} // copy

void MatrixFrame::copy(const MatrixFrame& M, uint r, const MatrixFrame& cs)
{
  sizecheck(1==rows() && cs.area()==cols());
  for(uint j = 0; j < cs.area(); j++){
    operator()(0,j) = M(r, cs(j));
  }
} // copy

void MatrixFrame::copy_transpose(const MatrixFrame& M)
{
  sizecheck(nr==M.cols() && nc==M.rows() && nm==M.mats());
  for(uint k = 0; k < nm; ++k){
    for(uint j = 0; j < nc; ++j){
      for(uint i = 0; i < nr; ++i){
	get(i,j,k) = M.get(j,i,k);
      }
    }
  }
}

void MatrixFrame::set(const MatrixFrame& rs, const MatrixFrame& cs, const MatrixFrame& M)
{
  sizecheck(rs.area()==M.rows() && cs.area()==M.cols());
  for(uint j = 0; j < cs.area(); j++){
    for(uint i = 0; i < rs.area(); i++){
      operator()(rs(i),cs(j)) = M(i, j);
    }
  }
}

void MatrixFrame::set(const MatrixFrame& rs, uint c, const MatrixFrame& M)
{
  sizecheck(rs.area()==M.area());
  for(uint i = 0; i < rs.area(); i++){
    operator()(rs(i), c) = M(i);
  }
}

void MatrixFrame::set(uint r, const MatrixFrame& cs, const MatrixFrame& M)
{
  sizecheck(cs.area()==M.area());
  for(uint j = 0; j < cs.area(); j++){
    operator()(r, cs(j)) = M(j);
  }
}

//////////////////////////////////////////////////////////////////////
                      // Hadamard Operations //
//////////////////////////////////////////////////////////////////////

// A Hadamard operation is an operation done element wise.
// Notationally, given op in {*,+,/,-} these functions perform
// something like

//    a[i] op= b[i % b.area()]
//    c[i] = alpha * a[i] op b[i % b.area()] + beta c[i].

// Thus the elements of b are recycled when area(b) < area(a).  We
// require that area(b) be a multiple of area(a).

// The functions available are h<op>eq(a, b, sc) and h<op>(c, a, b,
// alpha=0.0, beta=1.0) where <op> is prod, sum, div, or sub.

// Hadamard Operation Equals (HOPEQ) a op= sc * b
#define HOPEQ(NAME, OPEQ)						\
  MatrixFrame NAME(MF a, const MF& b, double sc=1.0)			\
  {                                                                     \
    memcheck(!overlap(a,b));                                              \
    sizecheck(hconform(a,b));                                              \
    uint barea = b.area();						\
    for(uint i = 0; i < a.area(); i++)					\
      a(i) OPEQ sc * b(i % barea);					\
    return a;								\
  }                                                                     \
  MatrixFrame NAME(MF a, double b)					\
  {                                                                     \
    for(uint i = 0; i < a.area(); i++)					\
      a(i) OPEQ b;							\
    return a;								\
  }                                                                     \
  MatrixFrame& operator OPEQ(MF& a, const MF& b)			\
  {                                                                     \
    memcheck(!overlap(a,b));                                              \
    sizecheck(hconform(a,b));                                              \
    uint barea = b.area();						\
    for(uint i = 0; i < a.area(); i++)					\
      a(i) OPEQ b(i % barea);						\
    return a;								\
  }									\

HOPEQ(hprodeq, *=) HOPEQ(hsumeq, +=)
HOPEQ(hdiveq,  /=) HOPEQ(hsubeq, -=)

#undef HOPEQ

// Hadamard Operation (HOP) c = a op sc * b
#define HOP(NAME, OP)                                                   \
  void NAME(MF c, const MF& a, const MF& b, double alpha=1.0, double beta=0.0)	\
  {                                                                     \
    bool okay = (!overlap(c,b) && !overlap(a,b)) ||			\
      (!overlap(c,a) && !overlap(c,b));					\
    memcheck(okay);							\
    sizecheck(hconform(a,b));                                              \
    sizecheck(c.area()==a.area());						\
    uint barea = b.area();						\
    for(uint i = 0; i < c.area(); i++)					\
      c(i) = alpha * a(i) OP b(i % barea) + beta * c(i);		\
  }                                                                     \
  void NAME(MF c, const MF& a, double b)                                      \
  {                                                                     \
    sizecheck(c.area()==a.area());						\
    for(uint i = 0; i < c.area(); i++)					\
      c(i) = a(i) OP b;                                                 \
  }                                                                     \
  void NAME(MF c, double b, const MF& a)					\
  {                                                                     \
    sizecheck(c.area()==a.area());						\
    for(uint i = 0; i < c.area(); i++)					\
      c(i) = b OP a(i);                                                 \
  }                                                                     \

HOP(hprod, *) HOP(hsum, +)
HOP(hdiv,  /) HOP(hsub, -)

#undef HOP

//////////////////////////////////////////////////////////////////////
                      // Operation along rows //
//////////////////////////////////////////////////////////////////////

// Sometime we want to take an operation "along rows" i.e. the
// operation a(i,j) op= b(j % b.area()) where op may be *,+,/,-.  The
// functions to do this are <op>onrow where <op> is prod, sum, div, or
// sub.  We require that a.cols() to be a multiple of area(b).

#define ROWOP(NAME, OPEQ)			 \
  MatrixFrame NAME(MF a, MF b)			 \
  {						 \
    memcheck(!overlap(a, b));			 \
    sizecheck(a.cols()%b.area()==0);		 \
    uint barea = b.area();			 \
    for(uint j = 0; j < a.cols(); j++)		 \
      for(uint i = 0; i < a.rows(); i++)	 \
        a(i,j) OPEQ b(j % barea);		 \
    return a;					 \
  }						 \

ROWOP(prodonrow, *=) ROWOP(sumonrow, +=)
ROWOP(divonrow,  /=) ROWOP(subonrow, -=)

#undef ROWOP

//////////////////////////////////////////////////////////////////////
			// Statistics //
//////////////////////////////////////////////////////////////////////

double sum(const MF& a)
{
  double total = 0.0;
  for(uint i = 0; i < a.vol(); i++)
    total += a(i);
  return total;
}

double mean(const MF& a)
{
  return sum(a) / a.vol();
}

//////////////////////////////////////////////////////////////////////
			 // BLAS / LAPACK //
//////////////////////////////////////////////////////////////////////

/*
  See BLAS / LAPACK documentation at netlib.org.  The Fortran source
  code is very regular.  The perl script BLAStoC.perl will take a BLAS
  subroutine/function file and convert it to the necessary C code.
 */

//////////////////////////////////////////////////////////////////////
		       // WRAPPER TO FORTRAN //
//////////////////////////////////////////////////////////////////////

extern "C" {

  // BLAS LEVEL 1 //

  void daxpy_(int* N, double* DA, double* DX, int* INCX, double* DY, int* INCY);

  double ddot_(int* N, double* DX, int* INCX, double* DY, int* INCY);

  // BLAS LEVEL 3 //

  void dgemm_(char* TRANSA, char* TRANSB, int* M, int* N, int* K, double* ALPHA, double* A, int* LDA, double* B, int* LDB, double* BETA, double* C, int* LDC);

  void dtrmm_(char* SIDE, char* UPLO, char* TRANSA, char* DIAG, int* M, int* N, double* ALPHA, double* A, int* LDA, double* B, int* LDB);

  void dtrsm_(char* SIDE, char* UPLO, char* TRANSA, char* DIAG, int* M, int* N, double* ALPHA, double* A, int* LDA, double* B, int* LDB);

  // LAPACK //

  void dgesv_(int* N, int* NRHS, double* A, int* LDA, int* IPIV, double* B, int* LDB, int* INFO);

  void dposv_(char* UPLO, int* N, int* NRHS, double* A, int* LDA, double* B, int* LDB, int* INFO);

  void dpotrf_(char* UPLO, int* N, double* A, int* LDA, int* INFO);

}

//////////////////////////////////////////////////////////////////////
		    // MatrixFrame BLAS WRAPPER //
//////////////////////////////////////////////////////////////////////

//------------------------------------------------------------------//
// y = alpha x + y.

void daxpy(int n, double da, double* dx, int incx, double* dy, int incy)
{ daxpy_(&n, &da, dx, &incx, dy, &incy); }

void axpy(double alpha, MF x, MF y)
{
  sizecheck(x.rows()==y.rows() && x.cols()==1 && y.cols()==1);
  daxpy((int)x.rows(), alpha, &x(0), 1, &y(0), 1);
}

//------------------------------------------------------------------//
// x'y

double ddot(int n, double* dx, int incx, double* dy, int incy)
{ return ddot_(&n, dx, &incx, dy, &incy); }

double dot(MF x, MF y)
{
  #ifndef NDEBUG
  sizecheck(x.rows()==y.rows() && x.cols()==1 && y.cols()==1);
  #endif
  return ddot(x.rows(), x.getp(), 1, y.getp(), 1);
}

//------------------------------------------------------------------//
// c = alpha op(a) * op(b) + beta c.

void dgemm(char transa, char transb, int m, int n, int k, double alpha, double* a, int lda, double* b, int ldb, double beta, double* c, int ldc)
{ dgemm_(&transa, &transb, &m, &n, &k, &alpha, a, &lda, b, &ldb, &beta, c, &ldc); }

void gemm(MF c, MF a, MF b, char ta='N', char tb='N', double alpha=1.0, double beta=0.0)
{
  #ifndef NDEBUG
  memcheck(!overlap(c,a) && !overlap(c,b));
  #endif
  // Get the dimensionality information we need.
  int cnr = (int)c.rows(); int cnc = (int)c.cols();
  int anr = (int)a.rows(); int bnr = (int)b.rows();
  int k   = (int)pconform(c, a, b, ta, tb);
  // Make sure things conform.
  #ifndef NDEBUG
  sizecheck(k!=0);
  #endif
  dgemm(ta, tb, cnr, cnc, k, alpha, &a(0), anr, &b(0), bnr, beta, &c(0), cnr);
} // gemm

//------------------------------------------------------------------//
// b = alpha op(a) * b  OR  b = alpha b * op(a) where a is triangular.

void dtrmm(char side, char uplo, char transa, char diag, int m, int n, double alpha, double* a, int lda, double* b, int ldb)
{ dtrmm_(&side, &uplo, &transa, &diag, &m, &n, &alpha, a, &lda, b, &ldb); }

void trmm(MF a, MF b, char uplo, char side='L', char ta='N', char diag='N', double alpha=1.0)
{
  memcheck(!overlap(a,b));
  // This checks that a is square and that the product conforms.
  uint k = side=='L' ? pconform(b, a, b, ta, 'N') : pconform(b, b, a, 'N', ta);
  sizecheck(k!=0);
  dtrmm(side, uplo, ta, diag, b.rows(), b.cols(), alpha, &a(0), a.rows(), &b(0), b.rows());
} // trmm

//------------------------------------------------------------------//
// Solve x:  op(a) x = alpha b  OR  x op(a) = alpha b, a triangular.
// i.e: x = alpha inv(op(a)) b  OR  x = alpha b inv(op(a)).
// The solution is overwriten into b.

void dtrsm(char side, char uplo, char transa, char diag, int m, int n, double alpha, double* a, int lda, double* b, int ldb)
{ dtrsm_(&side, &uplo, &transa, &diag, &m, &n, &alpha, a, &lda, b, &ldb); }

void trsm(MF a, MF b, char uplo, char side='L', char ta='N', char diag='N', double alpha=1.0)
{
  memcheck(!overlap(a,b));
  // This checks that a is square and that the product conforms.
  uint k = side=='R' ? pconform(b, a, b, ta, 'N') : pconform(b, b, a, 'N', ta);
  sizecheck(k!=0);
  dtrsm(side, uplo, ta, diag, b.rows(), b.cols(), alpha, &a(0), a.rows(), &b(0), b.rows());
} // trsm

//////////////////////////////////////////////////////////////////////
		  // MATRIX FRAME LAPACK WRAPPER //
//////////////////////////////////////////////////////////////////////

// Solve a general linear system, ax = b for x.

void dgesv(int n, int nrhs, double* a, int lda, int* ipiv, double* b, int ldb, int& info)
{ dgesv_(&n, &nrhs, a, &lda, ipiv, b, &ldb, &info); }

int gesv(MF a, MF b)
{
  memcheck(!overlap(a, b));       // No overlap in memory.
  sizecheck(pconform(b, a, b)!=0); // a is square and b conforms.
  int info;
  std::vector<int> ipiv(a.rows());
  dgesv(a.rows(), b.cols(), &a(0), a.rows(), &ipiv[0], &b(0), b.rows(), info);
  return info;
}

// Shorthand.
int solve(MF a, MF b)
{
  return gesv(a, b);
}

//------------------------------------------------------------------//
// Solves ax = b for x where a is sym. pos. def.  Note: the lower (or
// upper) portion of A is overwritten with the Cholesky decomposition.

void dposv(char uplo, int n, int nrhs, double* a, int lda, double* b, int ldb, int& info)
{ dposv_(&uplo, &n, &nrhs, a, &lda, b, &ldb, &info); }

int posv(MF a, MF b, char uplo)
{
  memcheck(!overlap(a,b));
  sizecheck(pconform(b, a, b)!=0);
  int info;
  dposv(uplo, a.rows(), b.cols(), &a(0), a.rows(), &b(0), b.rows(), info);

  if (info != 0) {
    Rprintf("Error in posv: info = %i\n", info);
    throw std::runtime_error("aborted in posv\n");
  }

  return info;
}

//------------------------------------------------------------------//
// Cholesky Decomposition

void dpotrf(char uplo, int n, double* a, int lda, int& info)
{ dpotrf_(&uplo, &n, a, &lda, &info); }

int potrf(MF a, char uplo)
{
  sizecheck(a.rows()==a.cols());
  int info = 0;
  dpotrf(uplo, a.rows(), &a(0), a.rows(), info);
  return info;
}

int chol(MF a, char uplo='L')
{
  return potrf(a, uplo);
}

//------------------------------------------------------------------//


//////////////////////////////////////////////////////////////////////
			  // END OF CODE //
//////////////////////////////////////////////////////////////////////

#endif // MATRIX_FRAME

//////////////////////////////////////////////////////////////////////
			    // APPENDIX //
//////////////////////////////////////////////////////////////////////

/*********************************************************************

  The goal of the matrixMatrixFrame class and the Matrix class is to
  represent arrays of matrices.  An array with only one matrix can be
  thought of simply as a matrix.  We had three goals in mind when
  creating this clss: 1) keep it simple/transparent, 2) make it easy
  to use in MCMC, and 3) make it easy to talk to R.

  Regarding (1), there is a tradeoff between ease of understanding the
  code and ease of calculations.  Eigen is a great Matrix package, but
  it is hard to understand what exactly is going on.  I don't
  understand expression templates, but they make calculations nice and
  easy.  Since this will be used in MCMC simulations we wanted to know
  exactly what is going on under the hood, which means that this code
  is more understandable but that you will pay a cost when expressing
  your computations.

  Regarding (2), we hope that an array of Matrices will be sufficient
  for most MCMC algorithms.  It is possible that one may need an array
  of an array of matrices, such as an Matrix Normal DLM within a Gibbs
  sampler, but we haven't ecountered that too often in our MCMC
  experience.

  Regarding (3), you should be able to pass the pointer to some data
  from R directly to the MatrixFrame class to set up your data
  structure.

  You can think of the MatrixFrame class as simply a wrapper to
  BLAS/LAPACK, and you can think of the Matrix class as a simple data
  container.  That's all there is too it.  In that sense, MatrixFrame
  is an "interface".  The matrix operations are ALWAYS performed on
  the first matrix in the array.  If you want to perform an operation
  on different matrix in the array use the [] operator.

  Below you will find that the class is split into two categories:
  those parts of the class that have to do with the array of matrices
  and those parts of the class that have to do with the first matrix
  in the array, i.e. the matrix on which we are operating.

  In general, we need to be careful with this class.  There are lots
  of opportunities to break things since the class possess a pointer
  to some data, which the class itself did not create.

  Everything is COLUMN MAJOR for compatibility with Fortran.

  Idea: You could template this to the dimension of the array.

*********************************************************************/


==> graphs/alphapics/BayesBridge/src/Normal.h <==
/*
  This class represents a normal random variable.  It allows you to
  draw from the distribution of a normal random variable with the mean
  and covariance chosen by the user.
*/

// We only want to read this file once.
// Begin if statement for compiler.
#ifndef _NORMAL_
#define _NORMAL_

// Include the following.
#include <stdexcept>
#include <iostream>

// We want to use dgrid and rng.
#include "Matrix.h"
#include "RNG.h"

class Normal
{
 public:
  //========== CONSTRUCTORS ==========//

  //! Construct an n-dimensional standard Normal RV.
  Normal(uint n=1);

  //! Construct a N(m, V) random variate.
  Normal(MF& m, MF& V);

  //========== METHODS ==========/

  // Sample from this random variable.
  void draw(MF d, RNG & r);

  // Sample using a pointer.  Error prone.
  void draw(double *d, RNG& r);

  // Update the mean and variance.
  void set(MF& m, MF& V);

  //
  void set_from_likelihood(MF& b, MF& Prec);

  //========== DATA ==========/

  //! The dimension of the normal random variable.
  uint dim;

  //! The mean of the normal random variable.
  Matrix mean;

  //! The Cholesky decomposition of the normal random variable.
  Matrix lower;

  //! Identity;
  Matrix Id;

};

////////////////////////////////////////////////////////////////////////////////
////////////////////////////////////////////////////////////////////////////////

//Construct an n-dimensional standard normal RV.
Normal::Normal(uint n)
  : dim(n)
  , mean(dim)
  , lower("I", dim)
  , Id("I", dim) {}

Normal::Normal(MF & m, MF & V)
  : dim(m.rows())
  , mean(dim)
  , lower(dim, dim)
  , Id("I", dim)
{
  set(m, V);
}

////////////////////////////////////////////////////////////////////////////////
////////////////////////////////////////////////////////////////////////////////

void Normal::set(MF& m, MF& V)
{
  // Check dimensions.
  if (m.rows() != dim || V.rows() != dim || V.cols() != dim) {
    throw std::invalid_argument("set: data does not conform.");
  }

  // Mean.
  mean.copy(m);

  // Cholesky.
  lower.copy(Id);
  chol(lower, V, 'L');
}

void Normal::set_from_likelihood(MF& b, MF& R)
{
  // Check dimensions.
  if (b.rows() != dim || R.rows() != dim || R.cols() != dim) {
    throw std::invalid_argument("set: data does not conform.");
  }

  // Variance
  Matrix V("I", dim);
  symsolve(R, V);

  // Mean
  gemm(mean, V, b);

  // Cholesky
  lower.copy(Id);
  chol(lower, V, 'L');
}

////////////////////////////////////////////////////////////////////////////////
////////////////////////////////////////////////////////////////////////////////

void Normal::draw(MF d, RNG& r)
{
  // Draw uniform normal.
  r.norm(d, 0.0, 1.0);

  // draw = Chol * draw.
  trmm(lower, d, 'L');
  // trmm beats out gemm.  See Appendix B.

  // d = d + mean;
  hsumeq(d, mean);
}

void Normal::draw(double *d, RNG& r)
{
  MatrixFrame mf(d, dim);
  draw(mf, r);
}



#endif



==> graphs/alphapics/BayesBridge/src/RNG.h <==

#ifndef __RNG__
#define __RNG__

#include <stdio.h>
#include <stdexcept>
#include <cmath>

#ifdef USE_R
#include "RRNG.h"
#else
#include "GRNG.h"
#endif

// #ifndef __MYMAT__
// #define __MYMAT__
// typedef MatrixFrame MyMat;
// #endif

const double SQRT2PI = 2.50662827;

class RNG : public BasicRNG {

  // Truncated Normal Helper Functions / Variables.
  double alphastar(double left);
  double lowerbound(double left);

  // Truncated Right Gamma Helper Functions.
  double omega_k(int k, double a, double b);

 public:

  // Random variates.  I need to do this so I can overload the function names.
  using BasicRNG::unif;
  using BasicRNG::expon_mean;
  using BasicRNG::expon_rate;
  using BasicRNG::chisq ;
  using BasicRNG::norm  ;
  using BasicRNG::gamma_scale ;
  using BasicRNG::gamma_rate  ;
  using BasicRNG::igamma;
  using BasicRNG::flat  ;
  using BasicRNG::beta  ;

  using BasicRNG::p_norm;
  using BasicRNG::p_gamma_rate;
  
  using BasicRNG::Gamma;

  double Beta(double a, double b, bool log=false);

  // Truncated Normal
  double tnorm(double left);               // One sided standard.
  double tnorm(double left, double right); // Two sided standard.
  double tnorm(double left, double mu, double sd);
  double tnorm(double left, double right, double mu, double sd);

  // Right tail of normal
  double tnorm_tail(double t);

  // Right truncated gamma.
  double right_tgamma_reject(double shape, double rate);
  double right_tgamma_beta(double shape, double rate);
  double rtgamma_rate(double shape, double rate, double right);

  // Random variates with Mat.  Fills the Mat with samples.
  template<typename Mat> void unif  (Mat& M);
  template<typename Mat> void expon_mean(Mat& M, double mean);
  template<typename Mat> void expon_rate (Mat& M, double rate);
  template<typename Mat> void chisq (Mat& M, double df);
  template<typename Mat> void norm  (Mat& M, double sd);
  template<typename Mat> void norm  (Mat& M, double mean , double sd);
  template<typename Mat> void gamma_scale (Mat& M, double shape, double scale);
  template<typename Mat> void gamma_rate  (Mat& M, double shape, double scale);
  template<typename Mat> void igamma(Mat& M, double shape, double scale);
  template<typename Mat> void flat  (Mat& M, double a    , double b    );

  template<typename Mat> void expon_mean(Mat& M, const Mat& mean);
  template<typename Mat> void expon_rate (Mat& M, const Mat& rate);
  template<typename Mat> void chisq (Mat& M, const Mat& df);
  template<typename Mat> void norm  (Mat& M, const Mat& sd);
  template<typename Mat> void norm  (Mat& M, const Mat& mean , const Mat& sd);
  template<typename Mat> void gamma_scale (Mat& M, const Mat& shape, const Mat& scale);
  template<typename Mat> void gamma_rate  (Mat& M, const Mat& shape, const Mat& scale);
  template<typename Mat> void igamma(Mat& M, const Mat& shape, const Mat& scale);
  template<typename Mat> void flat  (Mat& M, const Mat& a    , const Mat& b);

}; // RNG

////////////////////////////////////////////////////////////////////////////////
			   // BASIC RANDOM VARIATE //
////////////////////////////////////////////////////////////////////////////////

template<typename Mat>
void RNG::unif(Mat& M)
{
  for(int i = 0; i < M.size(); ++i)
    M(i) = BasicRNG::flat();
} // unif

#define ONEP(NAME, P1)				\
  template<typename Mat>			\
  void RNG::NAME(Mat& M, double P1)		\
  {						\
    for(int i = 0; i < M.size(); i++)		\
      M(i) = NAME (P1);				\
  }						\
  template<typename Mat>			\
  void RNG::NAME(Mat& M, const Mat& P1)		\
  {						\
    for(int i = 0; i < M.size(); i++)		\
      M(i) = NAME (P1(i % P1.size()));		\
  }						\

ONEP(expon_mean, mean)
ONEP(expon_rate, rate)
ONEP(chisq     ,   df)
ONEP(norm      ,   sd)

#undef ONEP

//--------------------------------------------------------------------
// Distributions with two parameters.

#define TWOP(NAME, P1, P2)					\
  template<typename Mat>					\
  void RNG::NAME(Mat& M, double P1, double P2)			\
  {								\
    for(int i = 0; i < M.size(); i++)				\
      M(i) = NAME (P1, P2);					\
  }								\
  template<typename Mat>					\
  void RNG::NAME(Mat& M, const Mat& P1, const Mat& P2)		\
  {								\
    int p1len = P1.size();					\
    int p2len = P2.size();					\
    for(int i = 0; i < M.size(); i++)				\
      M(i) = NAME (P1(i%p1len), P2(i%p2len) );			\
  }								\

TWOP(norm       ,  mean,  sd)
TWOP(gamma_scale, shape,  scale)
TWOP(gamma_rate , shape,  scale)
TWOP(igamma     , shape,  scale)
TWOP(flat       ,     a,  b    )

#undef TWOP

////////////////////////////////////////////////////////////////////////////////

//////////////////////////////////////////////////////////////////////
	       // TRUNCATED NORMAL HELPER FUNCTIONS //
//////////////////////////////////////////////////////////////////////

double RNG::alphastar(double left)
{
  return 0.5 * (left + sqrt(left + 4));
} // alphastar

double RNG::lowerbound(double left)
{
  double astar  = alphastar(left);
  double lbound = left + exp(0.5 * left * (left - astar) + 0.5);
  return lbound;
} // lowerbound

//////////////////////////////////////////////////////////////////////
		     // DRAW TRUNCATED NORMAL //
//////////////////////////////////////////////////////////////////////

double RNG::tnorm(double left)
{
  double rho, ppsl;

  if (left < 0) { // Accept/Reject Normal
    while (true) {
      ppsl = norm(0.0, 1.0);
      if (ppsl > left) return ppsl;
    }
  }
  else { // Accept/Reject Exponential
    double astar = alphastar(left);
    while (true) {
      ppsl = expon_rate(astar) + left;
      rho  = exp( -0.5 * (ppsl - astar) * (ppsl - astar) );
      if (unif() < rho) return ppsl;
    }
  }
} // tnorm
//--------------------------------------------------------------------

double RNG::tnorm(double left, double right)
{
  // The most difficult part of this algorithm is figuring out all the
  // various cases.  An outline is summarized in the Appendix.

  // Check input.
  if (std::isnan(right) || std::isnan(left)) {
    Rprintf( "Warning: nan sent to RNG::tnorm: left=%g, right=%g\n", left, right);
    throw std::runtime_error("RNG::tnorm: parameter problem.\n");
  }

  if (right < left) {
    Rprintf( "Warning: left: %g, right:%g.\n", left, right);
    throw std::runtime_error("RNG::tnorm: parameter problem.\n");
  }

  double rho, ppsl;

  if (left >= 0) {
    double lbound = lowerbound(left);
    if (right > lbound) { // Truncated Exponential.
      double astar = alphastar(left);
      while (true) {
	do
	  ppsl = expon_rate(astar) + left;
	while(ppsl > right);
	// REVIEW REVIEW - TAKE ANOTHER LOOK AT THIS.
	rho  = exp(-0.5*(ppsl - astar)*(ppsl-astar));
	if (unif() < rho) return ppsl;
	// if (ppsl < right) return ppsl;
      }
    }
    else {
      while (true) {
	ppsl = flat(left, right);
	rho  = exp(0.5 * (left*left - ppsl*ppsl));
	if (unif() < rho) return ppsl;
      }
    }
  }
  else if (right >= 0) {
    if ( (right - left) < SQRT2PI ){
      while (true) {
	ppsl = flat(left, right);
	rho  = exp(-0.5 * ppsl * ppsl);
	if (unif() < rho) return ppsl;
      }
    }
    else{
      while (true) {
	ppsl = norm(0, 1);
	if (left < ppsl && ppsl < right) return ppsl;
      }
    }
  }
  else {
    return -1. * tnorm(-1.0 * right, -1.0 * left);
  }
} // tnorm
//--------------------------------------------------------------------

double RNG::tnorm(double left, double mu, double sd)
{
  double newleft = (left - mu) / sd;
  return mu + tnorm(newleft) * sd;
} // tnorm
//--------------------------------------------------------------------

double RNG::tnorm(double left, double right, double mu, double sd)
{
  double newleft  = (left - mu) / sd;
  double newright = (right - mu) / sd;

  // I want to check this here as well so we can see what the input was.
  // It may be more elegant to try and catch tdraw.
  if (newright < newleft) {
    Rprintf( "left, right, mu, sd: %g, %g, %g, %g \n", left, right, mu, sd);
    Rprintf( "nleft, nright: %g, %g\n", newleft, newright);
    throw std::runtime_error("RNG::tnorm: parameter problem.\n");
  }

  double tdraw = tnorm(newleft, newright);
  double draw = mu + tdraw * sd;

  // It may be the case that there is some numerical error and that the draw
  // ends up out of bounds.
  if (draw < left || draw > right){
    Rprintf( "Error in tnorm: draw not in bounds.\n");
    Rprintf( "left, right, mu, sd: %g, %g, %g, %g\n", left, right, mu, sd);
    Rprintf( "nleft, nright, tdraw, draw: %g, %g, %g, %g\n", newleft, newright, tdraw, draw);
  }

  return draw;
} // tnorm
//--------------------------------------------------------------------

// Right tail of normal by Devroye
//------------------------------------------------------------------------------
double RNG::tnorm_tail(double t)
{
  double E1 = expon_rate(1.0);
  double E2 = expon_rate(1.0);
  while ( E1*E1 > 2 * E2 / t) {
    E1 = expon_rate(1.0);
    E2 = expon_rate(1.0);
  }
  return (1 + t * E1) / sqrt(t);
}

//------------------------------------------------------------------------------

// Truncatatoin at t = 1.
inline double RNG::right_tgamma_reject(double shape, double rate)
{
  double x = 2.0;
  while (x > 1.0) 
    x = gamma_rate(shape, rate);
  return x;
}

double RNG::omega_k(int k, double a, double b)
{
  double log_coef = -b + (a+k-1) * log(b) - Gamma(a+k, true) - p_gamma_rate(1.0, a, b, true);
  return exp(log_coef);
}

// Truncation at t = 1.
double RNG::right_tgamma_beta(double shape, double rate)
{
  double a = shape;
  double b = rate;

  double u = unif();

  int k = 1;
  double cdf = omega_k(1, a, b);
  while (u > cdf) {
    cdf += omega_k(++k, a, b);
    if (k % 100000 == 0) {
      Rprintf("right_tgamma_beta (itr k=%i): a=%g, b=%g, u=%g, cdf=%g\n", k, a, b, u, cdf);
      #ifdef USE_R
      R_CheckUserInterrupt();
      #endif
    }
  }

  return beta(a, k);
}

double RNG::rtgamma_rate(double shape, double rate, double right_t)
{
  // x \sim (a,b,t)
  // ty = x
  // y \sim (a, bt, 1);
  double a = shape;
  double b = rate * right_t;
  
  double p = p_gamma_rate(1, a, b);
  double y = 0.0;
  if (p > 0.95)
    y = right_tgamma_reject(a, b);
  else
    y = right_tgamma_beta(a,b);
  
  double x = right_t * y;
  return x;
}

//------------------------------------------------------------------------------

double RNG::Beta(double a, double b, bool log)
{
  double out = Gamma(a, true) + Gamma(b, true) - Gamma(a+b,true);
  if (!log) out = exp(out);
  return out;
}

#endif


==> graphs/alphapics/BayesBridge/src/RRNG.h <==
// YOU MUST ALWAYS CALL GetRNGSeed() and PutRNGSeed() WHEN USING THESE FUNCTIONS!!!

#ifndef __BASICRNG__
#define __BASICRNG__

#include "R.h"
#include "Rmath.h"
// #include "Matrix.h"

class BasicRNG {

 public:

  // Random variates.
  inline double unif  ();                             // Uniform
  inline double expon_mean(double mean);                  // Exponential
  inline double expon_rate(double rate);                  // Exponential
  inline double chisq (double df);                    // Chisq
  inline double norm  (double sd);                    // Normal
  inline double norm  (double mean , double sd);      // Normal
  inline double gamma_scale (double shape, double scale); // Gamma_Scale
  inline double gamma_rate  (double shape, double rate);  // Gamma_Rate
  inline double igamma(double shape, double scale);   // Inv-Gamma
  inline double flat  (double a=0  , double b=1  );   // Flat
  inline double beta  (double a=1.0, double b=1.0);   // Beta

  inline int bern  (double p);                     // Bernoulli

  // CDF
  static inline double p_norm (double x, int use_log=0);
  static inline double p_gamma_rate(double x, double shape, double rate, int use_log=0);

  // Density
  static inline double d_beta(double x, double a, double b);

  // Utility
  static inline double Gamma (double x, int use_log=0);

}; // BasicRNG

//////////////////////////////////////////////////////////////////////
		      // R Random Variates //
//////////////////////////////////////////////////////////////////////

//--------------------------------------------------------------------
// Distributions with one parameter.

#define ONEP(NAME, CALL, P1)			\
  inline double BasicRNG::NAME(double P1)	\
  {						\
    return CALL (P1);				\
  }						\

ONEP(expon_mean, rexp  , mean)
ONEP(chisq     , rchisq, df  )

#undef ONEP

//--------------------------------------------------------------------
// Distributions with two parameters.

#define TWOP(NAME, CALL, P1, P2)			\
  inline double BasicRNG::NAME(double P1, double P2)	\
  {							\
    return CALL (P1, P2);				\
  }							\

TWOP(gamma_scale, rgamma, shape, scale)
TWOP(norm      , rnorm , mean , sd  )
TWOP(flat      , runif , a    , b   )
TWOP(beta      , rbeta , a    , b   )

// x ~ Gamma(shape=a, scale=b)
// x ~ x^{a-1} exp(x / b).

#undef TWOP

//--------------------------------------------------------------------
			    // Uniform //

inline double BasicRNG::unif()
{
  return unif_rand();
} // unif

//--------------------------------------------------------------------
			  // Exponential //
inline double BasicRNG::expon_rate(double rate)
{
  return expon_mean(1.0 / rate);
}

//--------------------------------------------------------------------
			    // Normal //

inline double BasicRNG::norm(double sd)
{
  return rnorm(0, sd);
} // norm

//--------------------------------------------------------------------
			   // gamma_rate //

inline double BasicRNG::gamma_rate(double shape, double rate)
{
  return gamma_scale(shape, 1.0 / rate);
}

//--------------------------------------------------------------------
			   // Inv-Gamma //

// a = shape, b = scale
// x ~ IG(shape, scale) ~ x^{-a-1} exp(b / x).
// => 1/x ~ Ga(shape, scale*=1/scale).

inline double BasicRNG::igamma(double shape, double scale)
{
  return 1.0/rgamma(shape, 1.0 / scale);
} // igamma

////////////////////////////////////////////////////////////////////////////////

inline double BasicRNG::p_norm(double x, int use_log)
{
  return pnorm(x, 0.0, 1.0, 1, use_log);
}

inline double BasicRNG::p_gamma_rate(double x, double shape, double rate, int use_log)
{
  double scale = 1.0 / rate;
  return pgamma(x, shape, scale, 1, use_log);
}

////////////////////////////////////////////////////////////////////////////////

inline double BasicRNG::Gamma (double x, int use_log)
{
  double y = lgammafn(x);
  if (!use_log) y = exp(y);
  return y;
}

////////////////////////////////////////////////////////////////////////////////

inline double BasicRNG::d_beta(double x, double a, double b)
{
  return dbeta(x, a, b, false);
}

////////////////////////////////////////////////////////////////////////////////

#endif


==> graphs/alphapics/BayesBridge/src/retstable.h <==

// Taken from copula package.

// #include <Rmath.h>
#include <math.h>
#include <stdio.h>
#include "RNG.h"

#ifndef M_SQRT_PI
#define M_SQRT_PI sqrt(M_PI)
#endif

double sinc_MM(double x) {
  double ax = fabs(x);
  if(ax < 0.006) {
    if(x == 0.) return 1;
    double x2 = x*x;
    if(ax < 2e-4)
      return 1. - x2/6.;
    else return 1. - x2/6.*(1 - x2/20.);
  }
  /**< else */
  return sin(x)/x;
}

/**
 * Evaluation of Zolotarev's function, see Devroye (2009), to the power 1-alpha.
 * The 3-arg. version allows more precision for  alpha ~=~ 1
 *
 * @param x argument
 * @param alpha parameter in (0,1]
 * @return sin(alpha*x)^alpha * sin((1-alpha)*x)^(1-alpha) / sin(x)
 * @author Martin Maechler (2010-04-28)
 */
#define _A_3(_x, _alpha_, _I_alpha)                             \
  pow(_I_alpha* sinc_MM(_I_alpha*_x), _I_alpha) *               \
  pow(_alpha_ * sinc_MM(_alpha_ *_x), _alpha_ ) / sinc_MM(_x)

double A_(double x, double alpha) {
  double Ialpha = 1.-alpha;
  return _A_3(x, alpha, Ialpha);
}

// /**< to be called from R---see experiments in ../tests/retstable-ex.R */
// SEXP A__c(SEXP x_, SEXP alpha, SEXP I_alpha) {
//   int n = LENGTH(PROTECT(x_ = coerceVector(x_, REALSXP)));
//   double alp = asReal(alpha), I_alp = asReal(I_alpha);
//   if(fabs(alp + I_alp - 1.) > 1e-12)
//     error("'I_alpha' must be == 1 - alpha more accurately");
//   SEXP r_ = allocVector(REALSXP, n); /**< the result */
//   double *x = REAL(x_), *r = REAL(r_);

//   for(int i=0; i < n; i++)
//     r[i] = _A_3(x[i], alp, I_alp);

//   UNPROTECT(1);
//   return r_;
// } */

/**
 * Evaluation of B(x)/B(0), see Devroye (2009).
 *
 * @param x argument
 * @param alpha parameter in (0,1]
 * @return sinc(x) / (sinc(alpha*x)^alpha * sinc((1-alpha)*x)^(1-alpha))
 * @author Martin Maechler (2010-04-28)
 */
double BdB0(double x,double alpha) {
  double Ialpha = 1.-alpha;
  double den = pow(sinc_MM(alpha*x),alpha) * pow(sinc_MM(Ialpha*x),Ialpha);
  return sinc_MM(x) / den;
}

/**
 * Sample St ~ \tilde{S}(alpha, 1, (cos(alpha*pi/2)*V_0)^{1/alpha},
 *                       V_0*I_{alpha = 1}, h*I_{alpha != 1}; 1)
 * with Laplace-Stieltjes transform exp(-V_0((h+t)^alpha-h^alpha)),
 * see Nolan's book for the parametrization, via double rejection,
 * see Devroye (2009).
 *
 * @param St vector of random variates (result)
 * @param V0 vector of random variates V0
 * @param h parameter in [0,infinity)
 * @param alpha parameter in (0,1]
 * @param n length of St
 * @return none
 * @author Marius Hofert, Martin Maechler
 */
double retstable_LD(double h, double alpha, RNG& r)
{
  double V0 = 1.0; // Just set to 1 since that's what we want anyway.
  // h is the tilting parameter
  // alpha is the exponent
  // V0 is theta by Devroye's notation
  /**
   * alpha == 1 => St corresponds to a point mass at V0 with Laplace-Stieltjes
   * transform exp(-V0*t)
   */
  if(alpha == 1.){
    return 1.0;
    // for(int i = 0; i < n; i++) {
    //   St[i] = V0[i];
    // }
    // return;
  }

  if (h < 0 || alpha < 0 || alpha > 1 || V0 < 0) {
    Rprintf("Problem with parameter.\n");
    Rprintf("V0: %g; h: %g; alpha: %g\n", V0, h, alpha);
  }

  // report input
  // Rprintf("V0: %g; h: %g; alpha: %g\n", V0, h, alpha);

  // compute variables not depending on V0
  const double c1 = sqrt(M_PI_2);
  const double c2 = 2.+c1;
  double b = (1.-alpha)/alpha;

  // MYMY
  // GetRNGstate();

  // for(int i = 0; i < n; i++) { /**< for each of the n required variates */

    /**< set lambda for our parameterization */
    double lambda_alpha = pow(h,alpha)*V0; /**< Marius Hofert: work directly with lambda^alpha (numerically more stable for small alpha) */

    /**
     * Apply the algorithm of Devroye (2009) to draw from
     * \tilde{S}(alpha, 1, (cos(alpha*pi/2))^{1/alpha}, I_{alpha = 1},
     *       lambda*I_{alpha != 1};1) with Laplace-Stieltjes transform
     * exp(-((lambda+t)^alpha-lambda^alpha))
     */
    double gamma = lambda_alpha*alpha*(1.-alpha);
    double sgamma = sqrt(gamma);
    double c3 = c2* sgamma;
    double xi = (1. + M_SQRT2 * c3)/M_PI; /**< according to John Lau */
    double psi = c3*exp(-gamma*M_PI*M_PI/8.)/M_SQRT_PI;
    double w1 = c1*xi/sgamma;
    double w2 = 2.*M_SQRT_PI * psi;
    double w3 = xi*M_PI;
    double X, c, E;

    #ifdef USE_R
    int outiter = 0;
    int initer  = 0;
    #endif

    do {
      double U, z, Z;

      #ifdef USE_R
      if (outiter++ % 1000 == 0) R_CheckUserInterrupt();
      #endif

      do {

      #ifdef USE_R
	if (initer++ % 1000 == 0) R_CheckUserInterrupt();
      #endif

	// MYMY
	// Rprintf("lambda^alpha=%g; b=%g; w1=%g; w2=%g, w3=%g\n", lambda_alpha, b, w1, w2, w3);

        // double V = unif_rand();
	double V = r.unif();
        if(gamma >= 1) {
          //if(V < w1/(w1+w2)) U = fabs(norm_rand())/sgamma;
	  if(V < w1/(w1+w2)) U = fabs(r.norm(0.0, 1.0))/sgamma;
          else{
            // double W_ = unif_rand();
	    double W_ = r.unif();
            U = M_PI*(1.-W_*W_);
          }
        }
        else{
          // double W_ = unif_rand();
	  double W_ = r.unif();
          if(V < w3/(w2+w3)) U = M_PI*W_;
          else U = M_PI*(1.-W_*W_);
        }
        // double W = unif_rand();
	double W = r.unif();
        double zeta = sqrt(BdB0(U,alpha));
        z = 1/(1-pow(1+alpha*zeta/sgamma,-1/alpha)); /**< Marius Hofert: numerically more stable for small alpha */
        /**< compute rho */
        double rho = M_PI*exp(-lambda_alpha*(1.-1. \
                                             /(zeta*zeta))) / \
          ((1.+c1)*sgamma/zeta \
           + z);
        double d = 0.;
        if(U >= 0 && gamma >= 1) d += xi*exp(-gamma*U*U/2.);
        if(U > 0 && U < M_PI) d += psi/sqrt(M_PI-U);
        if(U >= 0 && U <= M_PI && gamma < 1) d += xi;
        rho *= d;
        Z = W*rho;

	// MYMY
	// Rprintf("U=%g; Z=%g\n", U, Z);

      } while( !(U < M_PI && Z <= 1.)); /* check rejection condition */

      // MYMY
      // Rprintf("Inner rejection sampling complete.\n");

      double a = pow(A_(U,alpha), 1./(1.-alpha));
      double m = pow(b/a,alpha)*lambda_alpha;
      double delta = sqrt(m*alpha/a);
      double a1 = delta*c1;
      double a2 = delta; // MYMY
      double a3 = z/a;
      double s = a1+a2+a3;

      // MYMY
      // Rprintf("m=%g; delta=%g; a1=%g; a2=%g; a3=%g\n", m, delta, a1, a2, a3);

      // double V_ = unif_rand(), N_ = 0., E_ = 0. /**< -Wall */;
      double V_ = r.unif(), N_ = 0., E_ = 0. /**< -Wall */;
      if(V_ < a1/s) {
        // N_ = norm_rand();
	N_ = r.norm(0.0, 1.0);
        X = m-delta*fabs(N_);
      } else {
        if(V_ < (a1+a2)/s)
          // X = m+delta*unif_rand();
	  X = m+delta*r.unif();
        else {
          // E_ = exp_rand();
	  E_ = r.expon_rate(1.0);
          X = m+delta+E_*a3;
        }
      }
      E = -log(Z);
      /**< check rejection condition */
      // c = a*(X-m)+exp((1/alpha)*log(lambda_alpha)-b*log(m))*(pow(m/X,b)-1); /**< Marius Hofert: numerically more stable for small alpha */

      // MYMY - I want to lambda to be able to be zero.
      // c = a * (X - m) + h * (pow(X, -1.*b) - pow(m, -1.*b));
      // Problem is that 0^-1 is nan to C++ and nan * 0 = 0.
      c = a * (X - m);
      c += (m!=0) ? h * (pow(X, -1.*b) - pow(m, -1.*b)) : 0.0;

      if(X < m) c -= N_*N_/2.;
      else if(X > m+delta) c -= E_;

      // MYMY
      // Rprintf("X=%g; c=%g; E=%g\n", X, c, E);

    } while (!(X >= 0 && c <= E));
    /**
     * Transform variates from the distribution corresponding to the
     * Laplace-Stieltjes transform exp(-((lambda+t)^alpha-lambda^alpha))
     * to those of the distribution corresponding to the Laplace-Stieltjes
     * transform exp(-V_0((h+t)^alpha-h^alpha)).
     */
    // St[i] = exp(1/alpha*log(V0[i])-b*log(X)); /**< Marius Hofert: numerically more stable for small alpha */

    // } /**< end for */

  // MYMY
  // PutRNGstate();

  return exp(1/alpha*log(V0)-b*log(X));
}


==> graphs/plotbimodalcase.R <==
x1 = rgamma(20000,1,1)
x2 = rgamma(20000,6,4)



yr = c(0,1000)
xr = c(0,4)
mybreaks = seq(0,10,by=0.05)


par(mfrow=c(1,2), mar=c(4,4,3,1))

hist(c(x1,x2), breaks = mybreaks, las=1,
	col=rgb(30,30,30,80,maxColorValue=256),
	border=NA,
	ylim=yr, xlim=xr,
	main="Posterior draws",
	xlab=expression(beta))

hist(x2, las=1, breaks = mybreaks,
	col=rgb(30,30,30,30,maxColorValue=256),
	border=rgb(30,30,30,20,maxColorValue=256),
	ylim=yr, xlim=xr,
	xlab=expression(beta),
	main="Draws stratified by mixture component")
par(new=TRUE)
hist(x1, breaks = mybreaks, axes=FALSE,
	col=rgb(30,30,30,60,maxColorValue=256),
	border=NA,
	main="", xlab="", ylab="",
	ylim=yr, xlim=xr)
par(new=FALSE)


